When Is Product Decoding of ECOC MAP-Consistent? Pair Structure and the n-vs-Rest Codes

Error-Correcting Output Codes (ECOC) combine binary classifiers by the sum decoder, which totals probabilities, or the product decoder, which totals log-likelihoods. In the noiseless setting, where the binary classifiers output the true posteriors, we ask on which code matrices each decoder always agrees with the Bayes-optimal (MAP) class. For the sum decoder the answer is known: the code must be equidistant (James and Hastie, 1998). We answer the question for the product decoder. Two classes are compared through the votes of the columns on which they differ: the sum decoder decides by their sample mean, the product decoder by an M-estimator with influence function artanh, and each vote is the MAP margin plus a bias determined by the other classes alone. Our main theorem states that the product decoder is MAP-consistent if and only if, for every class pair, the columns on which the two classes differ are matched with the columns obtained by swapping the two classes (or their complements), and equivalently if and only if the code is a union of n-vs-Rest codes. Efficient equidistant codes are therefore excluded: Hadamard codes ($M\ge 8$), which meet the Plotkin bound with $M-1$ columns, have no such pairs, and for the Sylvester type the reversal margin can be at least a constant 0.0182 independent of $M$. All theorems are machine-checked in Lean 4. On six real datasets with estimated probabilities, the product decoder is slightly more accurate when each column is calibrated, and the sum decoder is better when the calibration error differs across columns; in either case the decoders disagree only near ties.

==> anc/SumProdLean/EcocProofs.lean <==
import EcocProofs.SumProd.Sylvester
import EcocProofs.SumProd.Families
import EcocProofs.SumProd.Matching
import EcocProofs.SumProd.PairInversion
import EcocProofs.SumProd.NvRCharacterization


==> anc/SumProdLean/EcocProofs/SumProd/Basic.lean <==
import Mathlib

/-!
# Sum and product decoding of ECOC: basic definitions

Paper: *MAP-Consistency of Sum and Product Decoding in ECOC Multi-Class Classification*,
Section `sec:prelim`.

* A code is a matrix `C : Fin M → Fin n → Bool` (row `m` is the code word of class `m`).
* `colProb C π j = p_j = ∑_k π_k c_kj` is the noiseless probability of column `j`.
* `sumScore C π m = V_m = ∑_j [c_mj p_j + (1 - c_mj)(1 - p_j)]` (Eq. `eq:sum-score`).
* `prodScore C π m = L_m = ∑_j [c_mj log p_j + (1 - c_mj) log (1 - p_j)]` (Eq. `eq:product-score`).
* `hdist C a b` is the Hamming distance of two code words.
-/

open Finset

namespace EcocProofs.SumProd

variable {M n : ℕ}

/-- A binary code matrix: `C m j` is the bit of class `m` in column `j`. -/
abbrev Code (M n : ℕ) := Fin M → Fin n → Bool

/-- The bit as a real number. -/
def bit (b : Bool) : ℝ := if b then 1 else 0

/-- Noiseless column probability `p_j = ∑_k π_k c_kj`. -/
def colProb (C : Code M n) (π : Fin M → ℝ) (j : Fin n) : ℝ := ∑ k, π k * bit (C k j)

/-- Sum-decoder score `V_m`. -/
def sumScore (C : Code M n) (π : Fin M → ℝ) (m : Fin M) : ℝ :=
  ∑ j, (bit (C m j) * colProb C π j + (1 - bit (C m j)) * (1 - colProb C π j))

/-- Product-decoder score `L_m` (Bernoulli log-likelihood). -/
noncomputable def prodScore (C : Code M n) (π : Fin M → ℝ) (m : Fin M) : ℝ :=
  ∑ j, (bit (C m j) * Real.log (colProb C π j) +
    (1 - bit (C m j)) * Real.log (1 - colProb C π j))

/-- Hamming distance between the code words of classes `a` and `b`. -/
def hdist (C : Code M n) (a b : Fin M) : ℕ := #{j | C a j ≠ C b j}

/-- The probability simplex `Δ^{M-1}` (including the boundary). -/
def simplex (M : ℕ) : Set (Fin M → ℝ) := {π | (∀ i, 0 ≤ π i) ∧ ∑ i, π i = 1}

/-- The relative interior of the simplex (all entries positive). -/
def simplexInt (M : ℕ) : Set (Fin M → ℝ) := {π | (∀ i, 0 < π i) ∧ ∑ i, π i = 1}

/-- Equidistant code (Definition `def:equidistant`). -/
def Equidistant (C : Code M n) : Prop :=
  ∀ a b c e : Fin M, a ≠ b → c ≠ e → hdist C a b = hdist C c e

lemma hdist_comm (C : Code M n) (a b : Fin M) : hdist C a b = hdist C b a := by
  unfold hdist; congr 1; ext j; simp [eq_comm]

/-- Distinct code words have positive distance. -/
lemma hdist_pos {C : Code M n} {a b : Fin M} (h : C a ≠ C b) : 0 < hdist C a b := by
  unfold hdist
  rw [Finset.card_pos]
  by_contra hne
  apply h
  funext j
  by_contra hj
  exact hne ⟨j, by simp [hj]⟩

end EcocProofs.SumProd


==> anc/SumProdLean/EcocProofs/SumProd/Corollaries.lean <==
import EcocProofs.SumProd.Hadamard

/-!
# Product consistency implies sum consistency

Paper: Corollary `cor:product-implies-sum`.

* `sum_tau_eq_hdist_sub` : `∑_{j∈T} τ_kj = d(k,m') - d(k,m)` (first part of
  Lemma `lem:distance-identity`).
* `equidistant_of_pairStructure` : pair structure for every class pair implies equidistance.
* `product_implies_sum` : if the product decoder is (weakly) MAP-consistent on the interior,
  the sum decoder is MAP-consistent on the whole simplex.
-/

open Finset

namespace EcocProofs.SumProd

variable {M n : ℕ}

lemma sum_tau_eq_hdist_sub (C : Code M n) (m m' k : Fin M) :
    ∑ j ∈ Tset C m m', tau C m k j = (hdist C k m' : ℝ) - hdist C k m := by
  have hind : ∀ a : Fin M, (hdist C k a : ℝ) = ∑ j, (if C k j ≠ C a j then 1 else 0) := by
    intro a; rw [Finset.sum_boole]; simp [hdist]
  rw [hind, hind, ← Finset.sum_sub_distrib,
    ← Finset.sum_filter_add_sum_filter_not univ (fun j ↦ C m j ≠ C m' j)]
  have hout : ∑ j ∈ univ.filter (fun j ↦ ¬ C m j ≠ C m' j),
      ((if C k j ≠ C m' j then (1 : ℝ) else 0) - if C k j ≠ C m j then 1 else 0) = 0 :=
    Finset.sum_eq_zero fun j hj ↦ by
      have : C m j = C m' j := by simpa using (Finset.mem_filter.1 hj).2
      rw [this, sub_self]
  rw [hout, add_zero]
  refine Finset.sum_congr (by simp [Tset]) fun j hj ↦ ?_
  have hj' : C m' j = !C m j := bool_ne_iff.1 (Finset.mem_filter.1 hj).2
  unfold tau
  rw [hj']
  cases C k j <;> cases C m j <;> simp

theorem equidistant_of_pairStructure {C : Code M n}
    (hP : ∀ m m' : Fin M, m ≠ m' → PairStructure C m m') : Equidistant C := by
  refine equidistant_of_triple fun k m m' hkm hkm' hmm' ↦ ?_
  obtain ⟨σ, hσ⟩ := hP m m' hmm'
  have hk : k ∈ bgSet m m' := mem_bgSet.2 ⟨hkm, hkm'⟩
  have hzero : ∑ j ∈ Tset C m m', tau C m k j = 0 := by
    rw [← Finset.sum_coe_sort]
    have h := Equiv.sum_comp σ (fun j ↦ tau C m k j)
    have hneg : ∀ j : {j // j ∈ Tset C m m'}, tau C m k (σ j) = -tau C m k j :=
      fun j ↦ tau_of_paired hmm' j.2 (σ j).2 (hσ j) hk
    simp only [hneg, Finset.sum_neg_distrib] at h
    linarith
  rw [sum_tau_eq_hdist_sub] at hzero
  have : (hdist C k m : ℝ) = hdist C k m' := by linarith
  exact_mod_cast this

/-- **Corollary `cor:product-implies-sum`.** -/
theorem product_implies_sum {C : Code M n} (hdistinct : ∀ a b : Fin M, a ≠ b → C a ≠ C b)
    (hM : 3 ≤ M) (hW : WeakConsistent (prodScore C) (simplexInt M)) :
    Equidistant C ∧ StrongConsistent (sumScore C) (simplex M) := by
  have hE := equidistant_of_pairStructure fun m m' hmm' ↦ pairStructure_of_weak hW hmm'
  exact ⟨hE, ((sum_consistent_iff_equidistant C hM hdistinct).out 1 3).2 hE⟩

end EcocProofs.SumProd


==> anc/SumProdLean/EcocProofs/SumProd/Families.lean <==
import EcocProofs.SumProd.Corollaries

/-!
# Code families with pair structure; Gram form; row deletion

Paper: Corollary `cor:families`, Corollary `cor:equidistant-equiv`, Corollary `cor:subcode`
and the remark that row deletion preserves pair structure.

* `pairStructure_of_closed` : if the columns are distinct up to complement and, for every class
  pair, the swapped column (or its complement) of every column is again a column, every class
  pair has pair structure, with an *involutive* pairing (a partition of `T` into pairs).
* `nvR_pairStructure` : `n`vR codes (all `r`-subsets as columns).
* `hvh_pairStructure` : half-vs-half (one column per split: the `M/2`-subsets containing `0`).
* `equidistant_iff_gram` : Gram-matrix form of equidistance.
* `equidistant_comp`, `pairStructure_comp` : row deletion preserves equidistance and pair
  structure.
-/

open Finset

namespace EcocProofs.SumProd

variable {M n : ℕ}

/-! ## A closure criterion -/

/-- Columns are distinct up to complement (no repeated or complemented columns). -/
def ColsDistinctUpToCompl (C : Code M n) : Prop :=
  ∀ j j' : Fin n, ((∀ k, C k j = C k j') ∨ (∀ k, C k j = !C k j')) → j = j'

/-- Every swapped column, or its complement, is again a column. -/
def SwapClosed (C : Code M n) : Prop :=
  ∀ m m' : Fin M, ∀ j : Fin n, ∃ j' : Fin n, Paired C m m' j j'

lemma paired_symm {C : Code M n} {m m' : Fin M} {j j' : Fin n} (h : Paired C m m' j j') :
    Paired C m m' j' j := by
  rcases h with h | h
  · left; intro k; rw [h, Equiv.swap_apply_self]
  · right; intro k; rw [h, Equiv.swap_apply_self, Bool.not_not]

lemma mem_Tset_of_paired {C : Code M n} {m m' : Fin M} {j j' : Fin n} (hj : j ∈ Tset C m m')
    (h : Paired C m m' j j') : j' ∈ Tset C m m' := by
  rw [mem_Tset] at hj ⊢
  rcases h with h | h
  · rw [h m, h m', Equiv.swap_apply_left, Equiv.swap_apply_right]; exact Ne.symm hj
  · rw [h m, h m', Equiv.swap_apply_left, Equiv.swap_apply_right]
    intro h'; exact hj (by simpa using h'.symm)

/-- Pairings are unique when columns are distinct up to complement. -/
lemma paired_unique {C : Code M n} (hC : ColsDistinctUpToCompl C) {m m' : Fin M}
    {j j₁ j₂ : Fin n} (h₁ : Paired C m m' j j₁) (h₂ : Paired C m m' j j₂) : j₁ = j₂ := by
  apply hC
  rcases h₁ with h₁ | h₁ <;> rcases h₂ with h₂ | h₂
  · left; intro k; rw [h₁, h₂]
  · right; intro k; rw [h₁, h₂, Bool.not_not]
  · right; intro k; rw [h₁, h₂]
  · left; intro k; rw [h₁, h₂]

theorem pairStructure_of_closed {C : Code M n} (hC : ColsDistinctUpToCompl C)
    (hS : SwapClosed C) {m m' : Fin M} :
    ∃ σ : {j // j ∈ Tset C m m'} → {j // j ∈ Tset C m m'},
      Function.Involutive σ ∧ ∀ j, Paired C m m' j.1 (σ j).1 := by
  choose sw hsw using hS m m'
  refine ⟨fun j ↦ ⟨sw j.1, mem_Tset_of_paired j.2 (hsw j.1)⟩, fun j ↦ ?_, fun j ↦ hsw j.1⟩
  apply Subtype.ext
  exact paired_unique hC (hsw (sw j.1)) (paired_symm (hsw j.1))

theorem pairStructure_of_closed' {C : Code M n} (hC : ColsDistinctUpToCompl C)
    (hS : SwapClosed C) (m m' : Fin M) : PairStructure C m m' := by
  obtain ⟨σ, hinv, hσ⟩ := pairStructure_of_closed hC hS (m := m) (m' := m')
  exact ⟨hinv.toPerm σ, hσ⟩

/-! ## `n`vR codes -/

/-- Column index set of the `r`vR code: the `r`-subsets of the classes. -/
abbrev Subsets (M r : ℕ) := {s : Finset (Fin M) // s.card = r}

/-- Column indexing of the `r`vR code. -/
noncomputable def nvRIdx (M r : ℕ) : Subsets M r ≃ Fin (Fintype.card (Subsets M r)) :=
  Fintype.equivFin (Subsets M r)

/-- The `r`vR code: column `s` puts the classes of `s` on the `1` side. -/
noncomputable def nvR (M r : ℕ) : Code M (Fintype.card (Subsets M r)) :=
  fun k c ↦ decide (k ∈ ((nvRIdx M r).symm c).1)

lemma swap_map_card (m m' : Fin M) (s : Finset (Fin M)) :
    (s.map (Equiv.swap m m').toEmbedding).card = s.card := card_map _

lemma mem_swap_map {m m' k : Fin M} {s : Finset (Fin M)} :
    k ∈ s.map (Equiv.swap m m').toEmbedding ↔ Equiv.swap m m' k ∈ s := by
  rw [mem_map_equiv, Equiv.symm_swap]

theorem nvR_pairStructure (M r : ℕ) (h2r : 2 * r ≠ M) (m m' : Fin M) :
    PairStructure (nvR M r) m m' := by
  apply pairStructure_of_closed'
  · -- distinct up to complement
    intro j j' h
    rcases h with h | h
    · apply (nvRIdx M r).symm.injective; apply Subtype.ext; ext k; simpa [nvR] using h k
    · -- a complemented column would be an `(M - r)`-subset; excluded since `2 r ≠ M`
      exfalso
      have hs : (((nvRIdx M r).symm j).1)ᶜ = ((nvRIdx M r).symm j').1 := by
        ext k; have := h k; simp only [nvR] at this
        simp only [mem_compl]
        by_cases hk : k ∈ ((nvRIdx M r).symm j').1 <;> simp_all
      have h1 := ((nvRIdx M r).symm j).2
      have h2 := ((nvRIdx M r).symm j').2
      rw [← hs, card_compl, Fintype.card_fin, h1] at h2
      have : r ≤ M := h1 ▸ (card_le_univ _).trans (by simp)
      omega
  · intro a b j
    let s := ((nvRIdx M r).symm j).1
    let s' : Subsets M r := ⟨s.map (Equiv.swap a b).toEmbedding, by
      rw [swap_map_card]; exact ((nvRIdx M r).symm j).2⟩
    refine ⟨nvRIdx M r s', Or.inl fun k ↦ ?_⟩
    simp only [nvR, Equiv.symm_apply_apply, s', mem_swap_map, s]

/-! ## Half-vs-half -/

/-- Column index set of half-vs-half on `M = 2h` classes: one column per split, represented by
the side containing class `0`. -/
abbrev HSubsets (h : ℕ) (h0 : 0 < h) :=
  {s : Finset (Fin (2 * h)) // s.card = h ∧ (⟨0, by omega⟩ : Fin (2 * h)) ∈ s}

/-- Column indexing of half-vs-half. -/
noncomputable def hvhIdx (h : ℕ) (h0 : 0 < h) : HSubsets h h0 ≃ Fin (Fintype.card (HSubsets h h0)) :=
  Fintype.equivFin _

/-- The half-vs-half code. -/
noncomputable def hvh (h : ℕ) (h0 : 0 < h) : Code (2 * h) (Fintype.card (HSubsets h h0)) :=
  fun k c ↦ decide (k ∈ ((hvhIdx h h0).symm c).1)

theorem hvh_pairStructure (h : ℕ) (h0 : 0 < h) (m m' : Fin (2 * h)) :
    PairStructure (hvh h h0) m m' := by
  set z : Fin (2 * h) := ⟨0, by omega⟩
  apply pairStructure_of_closed'
  · intro j j' hj
    rcases hj with hj | hj
    · apply (hvhIdx h h0).symm.injective; apply Subtype.ext; ext k; simpa [hvh] using hj k
    · exfalso
      have := hj z
      have h1 : z ∈ ((hvhIdx h h0).symm j).1 := ((hvhIdx h h0).symm j).2.2
      have h2 : z ∈ ((hvhIdx h h0).symm j').1 := ((hvhIdx h h0).symm j').2.2
      simp [hvh, h1, h2] at this
  · intro a b j
    let s := ((hvhIdx h h0).symm j).1
    have hs := ((hvhIdx h h0).symm j).2
    let s' := s.map (Equiv.swap a b).toEmbedding
    have hs' : s'.card = h := by rw [swap_map_card]; exact hs.1
    by_cases hz : z ∈ s'
    · refine ⟨hvhIdx h h0 ⟨s', hs', hz⟩, Or.inl fun k ↦ ?_⟩
      simp only [hvh, Equiv.symm_apply_apply, s', mem_swap_map, s]
    · have hc : s'ᶜ.card = h := by rw [card_compl, Fintype.card_fin, hs']; omega
      refine ⟨hvhIdx h h0 ⟨s'ᶜ, hc, by simpa using hz⟩, Or.inr fun k ↦ ?_⟩
      simp only [hvh, Equiv.symm_apply_apply, mem_compl, s', mem_swap_map, s, decide_not]

/-! ## Gram-matrix form -/

/-- Gram matrix `G = C Cᵀ` of the 0/1 code matrix. -/
def gram (C : Code M n) (a b : Fin M) : ℝ := ∑ j, bit (C a j) * bit (C b j)

lemma hdist_eq_gram (C : Code M n) (a b : Fin M) :
    (hdist C a b : ℝ) = gram C a a + gram C b b - 2 * gram C a b := by
  unfold hdist gram
  rw [Finset.natCast_card_filter, ← Finset.sum_add_distrib, Finset.mul_sum,
    ← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun j _ ↦ ?_
  cases C a j <;> cases C b j <;> simp [bit] <;> norm_num

/-- **Corollary `cor:equidistant-equiv`.** For `M ≥ 2` and distinct code words, the code is
equidistant iff `G = λ I + ω 1ᵀ + 1 ωᵀ` for some `λ > 0` and `ω`; then `d(C) = 2λ`. -/
theorem equidistant_iff_gram (C : Code M n) (hM : 2 ≤ M)
    (hdistinct : ∀ a b : Fin M, a ≠ b → C a ≠ C b) :
    Equidistant C ↔ ∃ l > 0, ∃ a : Fin M → ℝ,
      ∀ x y, gram C x y = (if x = y then l else 0) + a x + a y := by
  constructor
  · intro hC
    set d := hdist C ⟨0, by omega⟩ ⟨1, by omega⟩
    have hd : ∀ x y : Fin M, x ≠ y → hdist C x y = d := fun x y hxy ↦
      hC x y _ _ hxy (by simp [Fin.ext_iff])
    have hdpos : (0 : ℝ) < d := by
      have h01 : (⟨0, by omega⟩ : Fin M) ≠ ⟨1, by omega⟩ := by simp [Fin.ext_iff]
      exact_mod_cast hdist_pos (hdistinct _ _ h01)
    refine ⟨d / 2, by positivity, fun x ↦ gram C x x / 2 - d / 4, fun x y ↦ ?_⟩
    by_cases hxy : x = y
    · subst hxy; simp; ring
    · have := hdist_eq_gram C x y
      rw [hd x y hxy] at this
      simp only [hxy, if_false]; linarith
  · rintro ⟨l, -, a, hG⟩
    have h2 : ∀ x y : Fin M, x ≠ y → (hdist C x y : ℝ) = 2 * l := by
      intro x y hxy
      rw [hdist_eq_gram, hG, hG, hG]; simp [hxy]; ring
    intro x y c e hxy hce
    have := (h2 x y hxy).trans (h2 c e hce).symm
    exact_mod_cast this

/-! ## Row deletion -/

lemma equidistant_comp {M' : ℕ} {C : Code M n} (f : Fin M' → Fin M) (hf : Function.Injective f)
    (hC : Equidistant C) : Equidistant (fun i ↦ C (f i)) := fun a b c e hab hce ↦
  hC (f a) (f b) (f c) (f e) (hf.ne hab) (hf.ne hce)

/-- Row deletion preserves pair structure. -/
lemma pairStructure_comp {M' : ℕ} {C : Code M n} (f : Fin M' → Fin M)
    (hf : Function.Injective f) {a b : Fin M'} (hP : PairStructure C (f a) (f b)) :
    PairStructure (fun i ↦ C (f i)) a b := by
  simp only [PairStructure, Tset, Paired] at hP ⊢
  obtain ⟨σ, hσ⟩ := hP
  refine ⟨σ, fun j ↦ ?_⟩
  rcases hσ j with h | h
  · left; intro i; have := h (f i); rw [hf.swap_apply] at this; exact this
  · right; intro i; have := h (f i); rw [hf.swap_apply] at this; exact this

/-! ## The Hadamard code with `M = 4` -/

/-- The normalized Hadamard code with `M = 4` (normalized `H₄` without its constant column,
`+1 ↦ 1`, `-1 ↦ 0`). -/
def had4 : Code 4 3 :=
  ![![true, true, true], ![false, true, false], ![true, false, false], ![false, false, true]]

/-- `had4` is a Hadamard code: orthogonal columns, distinct code words, equidistant. -/
theorem had4_hadamard : ColOrthogonal had4 ∧ (∀ a b : Fin 4, a ≠ b → had4 a ≠ had4 b) ∧
    Equidistant had4 := by
  refine ⟨?_, ?_, ?_⟩
  · unfold ColOrthogonal; decide
  · intro a b hab h; revert a b; decide
  · unfold Equidistant hdist; decide

/-- The Hadamard code with `M = 4` has pair structure for every class pair. -/
theorem had4_pairStructure (m m' : Fin 4) : PairStructure had4 m m' :=
  pairStructure_of_closed' (by unfold ColsDistinctUpToCompl; decide)
    (by unfold SwapClosed Paired; decide) m m'

/-! ## The Exhaustive code -/

/-- Column index set of the Exhaustive code: every non-constant split once, represented by the
side containing class `0`. -/
abbrev ESubsets (M : ℕ) (h0 : 0 < M) :=
  {s : Finset (Fin M) // (⟨0, h0⟩ : Fin M) ∈ s ∧ s ≠ univ}

/-- Column indexing of the Exhaustive code. -/
noncomputable def exhIdx (M : ℕ) (h0 : 0 < M) : ESubsets M h0 ≃ Fin (Fintype.card (ESubsets M h0)) :=
  Fintype.equivFin _

/-- The Exhaustive code (all `2^{M-1} - 1` non-constant columns up to complement). -/
noncomputable def exhaustive (M : ℕ) (h0 : 0 < M) : Code M (Fintype.card (ESubsets M h0)) :=
  fun k c ↦ decide (k ∈ ((exhIdx M h0).symm c).1)

theorem exhaustive_pairStructure (M : ℕ) (h0 : 0 < M) (m m' : Fin M) :
    PairStructure (exhaustive M h0) m m' := by
  set z : Fin M := ⟨0, h0⟩
  apply pairStructure_of_closed'
  · intro j j' hj
    rcases hj with hj | hj
    · apply (exhIdx M h0).symm.injective; apply Subtype.ext; ext k; simpa [exhaustive] using hj k
    · exfalso
      have := hj z
      have h1 : z ∈ ((exhIdx M h0).symm j).1 := ((exhIdx M h0).symm j).2.1
      have h2 : z ∈ ((exhIdx M h0).symm j').1 := ((exhIdx M h0).symm j').2.1
      simp [exhaustive, h1, h2] at this
  · intro a b j
    let s := ((exhIdx M h0).symm j).1
    have hs := ((exhIdx M h0).symm j).2
    let s' := s.map (Equiv.swap a b).toEmbedding
    have hcard : s'.card = s.card := swap_map_card a b s
    have hne : s' ≠ univ := fun h ↦ hs.2 (Finset.eq_univ_of_card _ (by
      rw [← hcard, h, card_univ]))
    by_cases hz : z ∈ s'
    · refine ⟨exhIdx M h0 ⟨s', hz, hne⟩, Or.inl fun k ↦ ?_⟩
      simp only [exhaustive, Equiv.symm_apply_apply, s', mem_swap_map, s]
    · have hnonempty : s'.Nonempty := ⟨Equiv.swap a b z, by
        rw [mem_swap_map, Equiv.swap_apply_self]; exact hs.1⟩
      have hcne : s'ᶜ ≠ univ := fun h ↦ by
        rw [Finset.compl_eq_univ_iff] at h; exact hnonempty.ne_empty h
      refine ⟨exhIdx M h0 ⟨s'ᶜ, by simpa using hz, hcne⟩, Or.inr fun k ↦ ?_⟩
      simp only [exhaustive, Equiv.symm_apply_apply, mem_compl, s', mem_swap_map, s, decide_not]

/-! ## Row weights after row deletion (Corollary `cor:subcode`) -/

/-- Row weight `w_k`. -/
def weight (C : Code M n) (k : Fin M) : ℕ := #{j | C k j = true}

/-- In an equidistant code with distance `d` and an all-ones row `r`, every other row has weight
`n - d` (for the normalized Hadamard code: `M/2 - 1`). -/
lemma weight_of_allOnes {C : Code M n} {r : Fin M} (hr : ∀ j, C r j = true) {d : ℕ}
    (hd : ∀ a b : Fin M, a ≠ b → hdist C a b = d) {k : Fin M} (hk : k ≠ r) :
    weight C k = n - d := by
  have h := hd k r hk
  have e : hdist C k r = #{j | C k j = false} := by
    unfold hdist; congr 1; ext j; simp [hr j]
  have hsplit := Finset.card_filter_add_card_filter_not (s := (univ : Finset (Fin n)))
    (p := fun j ↦ C k j = true)
  simp only [card_univ, Fintype.card_fin, Bool.not_eq_true] at hsplit
  unfold weight; omega

/-- **Corollary `cor:subcode`.** Deleting rows of an equidistant code with an all-ones row `r`
keeps it equidistant (`equidistant_comp`). If `r` is deleted, the remaining rows all have the
same weight `n - d`; if `r` is kept, the weights are `n` (row `r`) and `n - d < n`. -/
theorem subcode_weights {M' : ℕ} {C : Code M n} {r : Fin M} (hr : ∀ j, C r j = true) {d : ℕ}
    (hd0 : 0 < d) (hd : ∀ a b : Fin M, a ≠ b → hdist C a b = d) (hother : ∃ a : Fin M, a ≠ r)
    (f : Fin M' → Fin M)
    (hf : Function.Injective f) :
    Equidistant (fun i ↦ C (f i)) ∧
      ((∀ i, f i ≠ r) → ∀ i, weight (fun i ↦ C (f i)) i = n - d) ∧
      (∀ i₀, f i₀ = r → weight (fun i ↦ C (f i)) i₀ = n ∧
        ∀ i, i ≠ i₀ → weight (fun i ↦ C (f i)) i = n - d ∧ n - d < n) := by
  have hC : Equidistant C := fun a b c e hab hce ↦ by rw [hd a b hab, hd c e hce]
  have hdn : d ≤ n := by
    obtain ⟨a, ha⟩ := hother
    rw [← hd a r ha]; unfold hdist; exact (card_filter_le _ _).trans (by simp)
  refine ⟨equidistant_comp f hf hC, fun hnr i ↦ weight_of_allOnes hr hd (hnr i), fun i₀ hi₀ ↦
    ⟨?_, fun i hi ↦ ⟨weight_of_allOnes hr hd (fun h ↦ hi (hf (h.trans hi₀.symm))), by omega⟩⟩⟩
  show #{j | C (f i₀) j = true} = n
  simp [hi₀, hr]

end EcocProofs.SumProd


==> anc/SumProdLean/EcocProofs/SumProd/Hadamard.lean <==
import EcocProofs.SumProd.ProductNecessity

/-!
# Hadamard codes: no pair structure, product inconsistency

Paper: Proposition `prop:hadamard-no-pair`, Corollary `cor:hadamard-inconsistent`.

A normalized Hadamard code (any type, not only Sylvester) has the property that two distinct
columns differ in exactly `M/2` rows (orthogonality of the columns of the Hadamard matrix).
We only use this property (`ColOrthogonal`).
-/

open Finset

namespace EcocProofs.SumProd

variable {M n : ℕ}

/-- Distinct columns differ in exactly `M / 2` rows. -/
def ColOrthogonal (C : Code M n) : Prop :=
  ∀ j j' : Fin n, j ≠ j' → #{k | C k j ≠ C k j'} * 2 = M

/-- For `M ≥ 3`, no column of `T` is paired with itself. -/
lemma not_paired_self {C : Code M n} (hM : 3 ≤ M) {m m' : Fin M} {j : Fin n}
    (hj : j ∈ Tset C m m') : ¬ Paired C m m' j j := by
  rw [mem_Tset] at hj
  rintro (h | h)
  · exact hj (by have := h m; rwa [Equiv.swap_apply_left] at this)
  · obtain ⟨k, hkm, hkm'⟩ : ∃ k : Fin M, k ≠ m ∧ k ≠ m' := by
      by_contra hcon
      push Not at hcon
      have : (univ : Finset (Fin M)) ⊆ {m, m'} := fun k _ ↦ by
        by_cases hk : k = m
        · simp [hk]
        · simp [hcon k hk]
      have := Finset.card_le_card this
      simp only [card_univ, Fintype.card_fin] at this
      have := Finset.card_le_two (a := m) (b := m')
      omega
    have := h k
    rw [Equiv.swap_apply_of_ne_of_ne hkm hkm'] at this
    cases hc : C k j <;> simp [hc] at this

/-- **Proposition `prop:hadamard-no-pair`.** For `M ≥ 8` (indeed `M ≠ 4`), no column of `T`
has a paired column. -/
theorem hadamard_no_pair {C : Code M n} (hM : 8 ≤ M) (hC : ColOrthogonal C) {m m' : Fin M}
    (hmm' : m ≠ m') {j j' : Fin n} (hj : j ∈ Tset C m m') (hj' : j' ∈ Tset C m m') :
    ¬ Paired C m m' j j' := by
  by_cases hjj : j = j'
  · subst hjj; exact not_paired_self (by omega) hj
  have hcount := hC j j' hjj
  rw [mem_Tset, bool_ne_iff] at hj hj'
  rintro (h | h)
  · -- swapped column: the two columns differ exactly on {m, m'}
    have : ({k | C k j ≠ C k j'} : Finset (Fin M)) = {m, m'} := by
      ext k
      simp only [mem_filter, mem_univ, true_and, mem_insert, mem_singleton]
      by_cases hkm : k = m
      · subst hkm; simp only [true_or, iff_true]
        rw [h k, Equiv.swap_apply_left, hj]; cases C k j <;> simp
      by_cases hkm' : k = m'
      · subst hkm'; simp only [or_true, iff_true]
        rw [h k, Equiv.swap_apply_right, hj]; cases C m j <;> simp
      simp only [hkm, hkm', or_self, iff_false, not_not]
      rw [h k, Equiv.swap_apply_of_ne_of_ne hkm hkm']
    rw [this, card_pair hmm'] at hcount
    omega
  · -- complemented swapped column: they differ exactly off {m, m'}
    have : ({k | C k j ≠ C k j'} : Finset (Fin M)) = (univ.erase m).erase m' := by
      ext k
      simp only [mem_filter, mem_univ, true_and, mem_erase, and_true]
      by_cases hkm : k = m
      · subst hkm; simp only [ne_eq, not_true_eq_false, and_false, iff_false, not_not]
        rw [h k, Equiv.swap_apply_left, hj]; cases C k j <;> simp
      by_cases hkm' : k = m'
      · subst hkm'; simp only [ne_eq, not_true_eq_false, false_and, iff_false, not_not]
        rw [h k, Equiv.swap_apply_right, hj]
      simp only [ne_eq, hkm, hkm', not_false_eq_true, and_self, iff_true]
      rw [h k, Equiv.swap_apply_of_ne_of_ne hkm hkm']; cases C k j <;> simp
    rw [this, card_erase_of_mem (by simp [Ne.symm hmm']), card_erase_of_mem (mem_univ _),
      card_univ, Fintype.card_fin] at hcount
    omega

/-- **Corollary `cor:hadamard-inconsistent`.** On a Hadamard code with `M ≥ 8` and distinct code
words, no class pair has pair structure, so the product decoder is not even weakly
MAP-consistent on the interior of the simplex, while the sum decoder is consistent whenever the
code is equidistant (Proposition `prop:sum-equidistant`). -/
theorem hadamard_product_inconsistent {C : Code M n} (hM : 8 ≤ M) (hC : ColOrthogonal C)
    (hdistinct : ∀ a b : Fin M, a ≠ b → C a ≠ C b) :
    (∀ m m' : Fin M, m ≠ m' → ¬ PairStructure C m m') ∧
      ¬ WeakConsistent (prodScore C) (simplexInt M) := by
  have hno : ∀ m m' : Fin M, m ≠ m' → ¬ PairStructure C m m' := by
    rintro m m' hmm' ⟨σ, hσ⟩
    obtain ⟨j, hj⟩ : ∃ j, C m j ≠ C m' j := by
      by_contra h; push Not at h; exact hdistinct m m' hmm' (funext h)
    let jT : {j // j ∈ Tset C m m'} := ⟨j, mem_Tset.2 hj⟩
    exact hadamard_no_pair hM hC hmm' jT.2 (σ jT).2 (hσ jT)
  refine ⟨hno, fun hW ↦ ?_⟩
  have h01 : (⟨0, by omega⟩ : Fin M) ≠ ⟨1, by omega⟩ := by simp [Fin.ext_iff]
  exact hno _ _ h01 (pairStructure_of_weak hW h01)

end EcocProofs.SumProd


==> anc/SumProdLean/EcocProofs/SumProd/Matching.lean <==
import EcocProofs.SumProd.Families

/-!
# Pair structure as a partition into pairs

Paper: Definition `def:pair-structure` ("`T` can be partitioned exactly into paired columns")
and the second statement of Lemma `lem:pair-pattern`.

`PairStructure` (used in Theorem `th:product-pair`) asks for a bijection `σ : T ≃ T` with
`Paired j (σ j)`. Here we show that for `M ≥ 3` this is equivalent to the paper's wording,
an involution of `T` pairing every column with a different one.

* `exists_matching` : a finite family whose fibre counts are symmetric under a fixed-point-free
  involution `φ` of the labels admits an involutive matching `σ` with `g (σ a) = φ (g a)`.
* `pairStructure_iff_involutive` : the equivalence.
-/

open Finset

namespace EcocProofs.SumProd

variable {M n : ℕ}

theorem exists_matching {α β : Type*} [DecidableEq α] [DecidableEq β] (g : α → β) (φ : β → β)
    (hφ : ∀ b, φ (φ b) = b) (hfix : ∀ b, φ b ≠ b) :
    ∀ s : Finset α, (∀ b, #(s.filter (g · = b)) = #(s.filter (g · = φ b))) →
      ∃ σ : α → α, ∀ a ∈ s, σ a ∈ s ∧ σ (σ a) = a ∧ g (σ a) = φ (g a) := by
  intro s
  induction s using Finset.strongInduction with
  | H s ih =>
  intro hs
  rcases s.eq_empty_or_nonempty with rfl | ⟨a, ha⟩
  · exact ⟨id, by simp⟩
  -- a partner of a
  have hpos : 0 < #(s.filter (g · = φ (g a))) := by
    rw [← hs (g a)]; exact Finset.card_pos.2 ⟨a, by simp [ha]⟩
  obtain ⟨a', ha'⟩ := Finset.card_pos.1 hpos
  rw [mem_filter] at ha'
  have haa' : a' ≠ a := fun h ↦ hfix (g a) (by rw [← ha'.2, h])
  set s' := (s.erase a).erase a' with hs'
  have hsub : s' ⊂ s := by
    refine (Finset.erase_ssubset (Finset.mem_erase.2 ⟨haa', ha'.1⟩)).trans_le ?_
    exact Finset.erase_subset _ _
  have hcount : ∀ p : α → Prop, [DecidablePred p] →
      #(s'.filter p) + (if p a then 1 else 0) + (if p a' then 1 else 0) = #(s.filter p) := by
    intro p _
    have e1 : s'.filter p = ((s.filter p).erase a).erase a' := by
      simp only [hs', Finset.filter_erase]
    rw [e1]
    by_cases hpa : p a <;> by_cases hpa' : p a' <;> simp only [hpa, hpa', if_true, if_false]
    · rw [card_erase_of_mem (by simp [ha'.1, hpa', haa']), card_erase_of_mem (by simp [ha, hpa])]
      have : 0 < #(s.filter p) := Finset.card_pos.2 ⟨a, by simp [ha, hpa]⟩
      have : 1 < #(s.filter p) := by
        have h2 : ({a, a'} : Finset α) ⊆ s.filter p := by
          intro x hx; simp only [mem_insert, mem_singleton] at hx
          rcases hx with rfl | rfl <;> simp [*]
        have := Finset.card_le_card h2; rw [card_pair haa'.symm] at this; omega
      omega
    · rw [erase_eq_of_notMem (by simp [hpa']), card_erase_of_mem (by simp [ha, hpa])]
      have : 0 < #(s.filter p) := Finset.card_pos.2 ⟨a, by simp [ha, hpa]⟩
      omega
    · rw [card_erase_of_mem (by simp [ha'.1, hpa', haa']), erase_eq_of_notMem (by simp [hpa])]
      have : 0 < #(s.filter p) := Finset.card_pos.2 ⟨a', by simp [ha'.1, hpa']⟩
      omega
    · rw [erase_eq_of_notMem (by simp [hpa']), erase_eq_of_notMem (by simp [hpa])]; simp
  have hs'count : ∀ b, #(s'.filter (g · = b)) = #(s'.filter (g · = φ b)) := by
    intro b
    have h1 := hcount (g · = b)
    have h2 := hcount (g · = φ b)
    rw [hs b] at h1
    simp only [ha'.2] at h1 h2
    by_cases hb : g a = b
    · subst hb
      have n1 : ¬ φ (g a) = g a := hfix _
      have n2 : ¬ g a = φ (g a) := fun h ↦ hfix _ h.symm
      simp only [n1, n2, if_true, if_false] at h1 h2
      omega
    by_cases hb' : g a = φ b
    · have hb2 : φ (g a) = b := by rw [hb', hφ]
      simp only [hb, hb2, hb', if_true, if_false] at h1 h2
      simp only [hφ, if_neg (hfix b), if_neg (hfix (φ b)), if_true] at h1 h2
      have n3 : ¬ b = φ b := fun h ↦ hfix b h.symm
      simp only [n3, if_false] at h2
      omega
    · have n1 : ¬ φ (g a) = b := fun h ↦ hb' (by rw [← h, hφ])
      have n2 : ¬ φ (g a) = φ b := fun h ↦ hb (by rw [← hφ (g a), h, hφ])
      simp only [hb, hb', n1, n2, if_false] at h1 h2
      omega
  obtain ⟨σ', hσ'⟩ := ih s' hsub hs'count
  refine ⟨fun x ↦ if x = a then a' else if x = a' then a else σ' x, fun x hx ↦ ?_⟩
  by_cases hxa : x = a
  · subst hxa
    simp only [if_true, if_neg haa']
    exact ⟨ha'.1, by simp, ha'.2⟩
  by_cases hxa' : x = a'
  · subst hxa'
    simp only [if_neg hxa, if_true]
    refine ⟨ha, by simp, ?_⟩
    rw [ha'.2, hφ]
  have hxs' : x ∈ s' := by simp [hs', hxa, hxa', hx]
  obtain ⟨h1, h2, h3⟩ := hσ' x hxs'
  have hya : σ' x ≠ a := fun h ↦ by rw [h] at h1; simp [hs'] at h1
  have hya' : σ' x ≠ a' := fun h ↦ by rw [h] at h1; simp [hs'] at h1
  simp only [hxa, hxa', if_false, hya, hya', h2]
  exact ⟨(Finset.erase_subset _ _ |>.trans (Finset.erase_subset _ _)) h1, by simp, h3⟩

/-- **Pair structure as a partition into pairs** (for `M ≥ 3`). -/
theorem pairStructure_iff_involutive {C : Code M n} (hM : 3 ≤ M) {m m' : Fin M}
    (hmm' : m ≠ m') :
    PairStructure C m m' ↔ ∃ τ : {j // j ∈ Tset C m m'} → {j // j ∈ Tset C m m'},
      Function.Involutive τ ∧ (∀ j, τ j ≠ j) ∧ ∀ j, Paired C m m' j.1 (τ j).1 := by
  classical
  set bg := bgSet m m'
  have hbg : bg.Nonempty := by
    by_contra h
    rw [Finset.not_nonempty_iff_eq_empty] at h
    have : (univ : Finset (Fin M)) ⊆ {m, m'} := fun k _ ↦ by
      by_contra hk; simp only [mem_insert, mem_singleton, not_or] at hk
      have : k ∈ bg := mem_bgSet.2 hk
      rw [h] at this; simp at this
    have := Finset.card_le_card this
    rw [card_univ, Fintype.card_fin] at this
    have := Finset.card_le_two (a := m) (b := m'); omega
  let φ : Finset (Fin M) → Finset (Fin M) := fun A ↦ symmDiff A bg
  have hφ : ∀ A, φ (φ A) = A := fun A ↦ symmDiff_symmDiff_cancel_right _ _
  have hfix : ∀ A, φ A ≠ A := fun A h ↦ by
    have : bg = ⊥ := by simpa [φ] using h
    exact hbg.ne_empty this
  have hφsub : ∀ A, A ⊆ bg → φ A = bg \ A := fun A hA ↦ by
    simp only [φ, symmDiff_def, sdiff_eq_bot_iff.2 hA, bot_sup_eq]
  let g : {j // j ∈ Tset C m m'} → Finset (Fin M) := fun j ↦ agreeSet C m m' j
  have hgsub : ∀ j, g j ⊆ bg := fun j ↦ Finset.filter_subset _ _
  have hpair : ∀ j j' : {j // j ∈ Tset C m m'}, Paired C m m' j.1 j'.1 ↔ g j' = φ (g j) := by
    intro j j'
    rw [paired_iff hmm' j.2 j'.2, hφsub _ (hgsub j)]
  constructor
  · rintro ⟨σ, hσ⟩
    have hcnt : ∀ b, #(univ.filter (g · = b)) = #(univ.filter (g · = φ b)) := by
      intro b
      refine Finset.card_bij (fun j _ ↦ σ j) (fun j hj ↦ ?_) (fun _ _ _ _ h ↦ σ.injective h)
        (fun j' hj' ↦ ?_)
      · simp only [mem_filter, mem_univ, true_and] at hj ⊢
        rw [(hpair j (σ j)).1 (hσ j), hj]
      · refine ⟨σ.symm j', ?_, by simp⟩
        simp only [mem_filter, mem_univ, true_and] at hj' ⊢
        have := (hpair (σ.symm j') j').1 (by simpa using hσ (σ.symm j'))
        rw [hj'] at this
        have := congrArg φ this
        rwa [hφ, hφ, eq_comm] at this
    obtain ⟨τ, hτ⟩ := exists_matching g φ hφ hfix univ hcnt
    refine ⟨τ, fun j ↦ (hτ j (mem_univ _)).2.1, fun j h ↦ ?_, fun j ↦ ?_⟩
    · have := (hτ j (mem_univ _)).2.2; rw [h] at this; exact hfix _ this.symm
    · exact (hpair j (τ j)).2 (hτ j (mem_univ _)).2.2
  · rintro ⟨τ, hinv, -, hτ⟩
    exact ⟨hinv.toPerm τ, hτ⟩

/-- **Lemma `lem:pair-pattern`, second statement.** A class pair has pair structure iff the
multiset of agreement patterns over `T` is invariant under the sign flip, i.e. every agreement
set `A` occurs as often as its complement `bg \ A`. -/
theorem pairStructure_iff_pattern_symm {C : Code M n} {m m' : Fin M} (hmm' : m ≠ m') :
    PairStructure C m m' ↔ ∀ A ⊆ bgSet m m',
      #(univ.filter fun j : {j // j ∈ Tset C m m'} ↦ agreeSet C m m' j = A) =
        #(univ.filter fun j : {j // j ∈ Tset C m m'} ↦ agreeSet C m m' j = bgSet m m' \ A) := by
  classical
  have hAsub : ∀ j : Fin n, agreeSet C m m' j ⊆ bgSet m m' := fun j ↦ Finset.filter_subset _ _
  constructor
  · rintro ⟨σ, hσ⟩ A hA
    have hpair : ∀ j, agreeSet C m m' (σ j) = bgSet m m' \ agreeSet C m m' j := fun j ↦
      (paired_iff hmm' j.2 (σ j).2).1 (hσ j)
    refine Finset.card_bij (fun j _ ↦ σ j) (fun j hj ↦ ?_) (fun _ _ _ _ h ↦ σ.injective h)
      (fun j' hj' ↦ ?_)
    · simp only [mem_filter, mem_univ, true_and] at hj ⊢; rw [hpair, hj]
    · refine ⟨σ.symm j', ?_, by simp⟩
      simp only [mem_filter, mem_univ, true_and] at hj' ⊢
      have h := hpair (σ.symm j')
      rw [Equiv.apply_symm_apply, hj'] at h
      have := congrArg (bgSet m m' \ ·) h
      rwa [Finset.sdiff_sdiff_eq_self hA, Finset.sdiff_sdiff_eq_self (hAsub _), eq_comm] at this
  · intro hcount
    let T := {j // j ∈ Tset C m m'}
    let f : T → Finset (Fin M) := fun j ↦ agreeSet C m m' j
    let g : T → Finset (Fin M) := fun j ↦ bgSet m m' \ agreeSet C m m' j
    have hcard : ∀ c, Fintype.card {j // f j = c} = Fintype.card {j // g j = c} := by
      intro c
      rw [Fintype.card_subtype, Fintype.card_subtype]
      by_cases hc : c ⊆ bgSet m m'
      · have : (univ.filter (fun j : T ↦ g j = c)) =
            univ.filter (fun j : T ↦ agreeSet C m m' j = bgSet m m' \ c) := by
          ext j; simp only [mem_filter, mem_univ, true_and, g]
          constructor
          · intro h; rw [← h, Finset.sdiff_sdiff_eq_self (hAsub j)]
          · intro h; rw [h, Finset.sdiff_sdiff_eq_self hc]
        rw [this]; exact hcount c hc
      · have h1 : (univ.filter (fun j : T ↦ f j = c)) = ∅ := by
          ext j; simp only [mem_filter, mem_univ, true_and, Finset.notMem_empty, iff_false]
          intro h; exact hc (h ▸ hAsub j)
        have h2 : (univ.filter (fun j : T ↦ g j = c)) = ∅ := by
          ext j; simp only [mem_filter, mem_univ, true_and, Finset.notMem_empty, iff_false]
          intro h; exact hc (h ▸ Finset.sdiff_subset)
        rw [h1, h2]
    let e : ∀ c, {j // f j = c} ≃ {j // g j = c} := fun c ↦ Fintype.equivOfCardEq (hcard c)
    refine ⟨Equiv.ofFiberEquiv e, fun j ↦ ?_⟩
    have hmap := Equiv.ofFiberEquiv_map e j
    simp only [f, g] at hmap
    rw [paired_iff hmm' j.2 (Equiv.ofFiberEquiv e j).2, ← hmap,
      Finset.sdiff_sdiff_eq_self (hAsub _)]

end EcocProofs.SumProd


==> anc/SumProdLean/EcocProofs/SumProd/NvRCharacterization.lean <==
import EcocProofs.SumProd.Matching

/-!
# Product consistency holds exactly for unions of n-vs-Rest codes

Paper: Theorem `th:product-pair` (the main theorem), condition (4), Definition `def:nvr-union`.

Read each column `j` as the set `A_j = {k | c_kj = 1}` of classes on its `1` side. Pair
structure for every class pair means the family of columns, read as splits `{A_j, A_jᶜ}`, is
invariant under every transposition of two classes; transpositions generate the symmetric group,
and the orbit of a split under all permutations is the set of all splits with the same sizes,
i.e. an `n`vR code. Hence, for codes without repeated or complemented columns:

* `pairStructure_all_iff_orbitClosed` : every class pair has pair structure iff, for every
  column `j` and every class set `B` with `|B| = |A_j|`, some column `j'` has `A_{j'} = B` or
  `A_{j'} = Bᶜ` (the columns form a union of `n`vR codes);
* `product_consistent_iff_nvR_union` : the product decoder is (weakly) MAP-consistent iff the
  columns form a union of `n`vR codes.
-/

open Finset

namespace EcocProofs.SumProd

variable {M n : ℕ}

/-- The class set on the `1` side of column `j`. -/
def colSet (C : Code M n) (j : Fin n) : Finset (Fin M) := univ.filter fun k ↦ C k j = true

/-- The columns form a union of `n`vR codes: with every column, every split of the same sizes
(up to complement) is a column. -/
def OrbitClosed (C : Code M n) : Prop :=
  ∀ j : Fin n, ∀ B : Finset (Fin M), B.card = (colSet C j).card →
    ∃ j', colSet C j' = B ∨ colSet C j' = Bᶜ

/-- Column `j'` is the column `j` with its classes permuted by `π` (up to complement). -/
def PermRel (C : Code M n) (π : Equiv.Perm (Fin M)) (j j' : Fin n) : Prop :=
  (∀ k, C k j' = C (π k) j) ∨ (∀ k, C k j' = !C (π k) j)

/-- Pair structure for every class pair makes the columns closed under swaps. -/
lemma swapClosed_of_pairStructure {C : Code M n}
    (hP : ∀ m m' : Fin M, m ≠ m' → PairStructure C m m') : SwapClosed C := by
  intro m m' j
  by_cases hmm' : m = m'
  · subst hmm'; exact ⟨j, Or.inl fun k ↦ by rw [Equiv.swap_self, Equiv.refl_apply]⟩
  by_cases hj : j ∈ Tset C m m'
  · obtain ⟨σ, hσ⟩ := hP m m' hmm'
    exact ⟨(σ ⟨j, hj⟩).1, hσ ⟨j, hj⟩⟩
  · -- outside `T` the swap fixes the column
    have hmj : C m j = C m' j := by by_contra h; exact hj (mem_Tset.2 h)
    refine ⟨j, Or.inl fun k ↦ ?_⟩
    by_cases hkm : k = m
    · subst hkm; rw [Equiv.swap_apply_left, hmj]
    by_cases hkm' : k = m'
    · subst hkm'; rw [Equiv.swap_apply_right, hmj]
    rw [Equiv.swap_apply_of_ne_of_ne hkm hkm']

/-- Swap closure gives closure under every permutation of the classes. -/
lemma permClosed_of_swapClosed {C : Code M n} (hS : SwapClosed C) (π : Equiv.Perm (Fin M)) :
    ∀ j, ∃ j', PermRel C π j j' := by
  induction π using Equiv.Perm.swap_induction_on' with
  | one => exact fun j ↦ ⟨j, Or.inl fun k ↦ rfl⟩
  | mul_swap f x y _ ih =>
    intro j
    obtain ⟨j₁, h₁⟩ := ih j
    obtain ⟨j₂, h₂⟩ := hS x y j₁
    refine ⟨j₂, ?_⟩
    simp only [PermRel, Equiv.Perm.coe_mul, Function.comp_apply]
    rcases h₁ with h₁ | h₁ <;> rcases h₂ with h₂ | h₂
    · left; intro k; rw [h₂, h₁]
    · right; intro k; rw [h₂, h₁]
    · right; intro k; rw [h₂, h₁]
    · left; intro k; rw [h₂, h₁, Bool.not_not]

/-- A permutation carrying a class set `B` onto a class set `A` of the same size. -/
lemma exists_perm_carry {A B : Finset (Fin M)} (h : B.card = A.card) :
    ∃ π : Equiv.Perm (Fin M), ∀ k, π k ∈ A ↔ k ∈ B := by
  classical
  have h1 : Fintype.card {k // k ∈ B} = Fintype.card {k // k ∈ A} := by
    simp only [Fintype.card_coe, h]
  have h2 : Fintype.card {k // ¬ k ∈ B} = Fintype.card {k // ¬ k ∈ A} := by
    rw [Fintype.card_subtype_compl, Fintype.card_subtype_compl, Fintype.card_coe,
      Fintype.card_coe, h]
  let e : Equiv.Perm (Fin M) :=
    (Equiv.sumCompl (· ∈ B)).symm.trans
      ((Equiv.sumCongr (Fintype.equivOfCardEq h1) (Fintype.equivOfCardEq h2)).trans
        (Equiv.sumCompl (· ∈ A)))
  refine ⟨e, fun k ↦ ?_⟩
  by_cases hk : k ∈ B
  · simp only [e, Equiv.trans_apply, Equiv.sumCompl_symm_apply_of_pos hk, Equiv.sumCongr_apply,
      Sum.map_inl, Equiv.sumCompl_apply_inl, hk, iff_true]
    exact (Fintype.equivOfCardEq h1 ⟨k, hk⟩).2
  · simp only [e, Equiv.trans_apply, Equiv.sumCompl_symm_apply_of_neg hk, Equiv.sumCongr_apply,
      Sum.map_inr, Equiv.sumCompl_apply_inr, hk, iff_false]
    exact (Fintype.equivOfCardEq h2 ⟨k, hk⟩).2

lemma orbitClosed_of_swapClosed {C : Code M n} (hS : SwapClosed C) : OrbitClosed C := by
  intro j B hB
  obtain ⟨π, hπ⟩ := exists_perm_carry (A := colSet C j) hB
  obtain ⟨j', hj'⟩ := permClosed_of_swapClosed hS π j
  refine ⟨j', ?_⟩
  rcases hj' with h | h
  · left; ext k
    have := hπ k
    simp only [colSet, mem_filter, mem_univ, true_and] at this ⊢
    rw [h k]; exact this
  · right; ext k
    have := hπ k
    simp only [colSet, mem_filter, mem_univ, true_and, mem_compl] at this ⊢
    rw [h k, ← this]; cases C (π k) j <;> simp

lemma swapClosed_of_orbitClosed {C : Code M n} (hO : OrbitClosed C) : SwapClosed C := by
  intro m m' j
  let B := (colSet C j).map (Equiv.swap m m').toEmbedding
  obtain ⟨j', hj'⟩ := hO j B (by simp [B])
  refine ⟨j', ?_⟩
  have hmemB : ∀ k, k ∈ B ↔ C (Equiv.swap m m' k) j = true := fun k ↦ by
    simp only [B, mem_swap_map, colSet, mem_filter, mem_univ, true_and]
  rcases hj' with h | h
  · left; intro k
    have := congrArg (k ∈ ·) h
    simp only [colSet, mem_filter, mem_univ, true_and, eq_iff_iff, hmemB] at this
    cases h1 : C k j' <;> cases h2 : C (Equiv.swap m m' k) j <;> simp_all
  · right; intro k
    have := congrArg (k ∈ ·) h
    simp only [colSet, mem_filter, mem_univ, true_and, mem_compl, eq_iff_iff, hmemB] at this
    cases h1 : C k j' <;> cases h2 : C (Equiv.swap m m' k) j <;> simp_all

/-- Every class pair has pair structure iff the columns form a union of `n`vR codes (for codes
without repeated or complemented columns). -/
theorem pairStructure_all_iff_orbitClosed {C : Code M n} (hC : ColsDistinctUpToCompl C) :
    (∀ m m' : Fin M, m ≠ m' → PairStructure C m m') ↔ OrbitClosed C :=
  ⟨fun hP ↦ orbitClosed_of_swapClosed (swapClosed_of_pairStructure hP),
    fun hO m m' _ ↦ pairStructure_of_closed' hC (swapClosed_of_orbitClosed hO) m m'⟩

/-- **Theorem `th:product-pair`, conditions (1)–(4).** For a code with distinct code words and no repeated or
complemented columns, the product decoder is MAP-consistent (strongly, or weakly) on the
interior of the simplex iff its columns form a union of `n`vR codes. -/
theorem product_consistent_tfae_nvR (C : Code M n)
    (hdistinct : ∀ a b : Fin M, a ≠ b → C a ≠ C b) (hC : ColsDistinctUpToCompl C) :
    List.TFAE [StrongConsistent (prodScore C) (simplexInt M),
      WeakConsistent (prodScore C) (simplexInt M),
      ∀ m m' : Fin M, m ≠ m' → PairStructure C m m',
      OrbitClosed C] := by
  have h := product_consistent_tfae C hdistinct
  tfae_have 1 ↔ 2 := h.out 1 2
  tfae_have 1 ↔ 3 := h.out 1 3
  tfae_have 3 ↔ 4 := pairStructure_all_iff_orbitClosed hC
  tfae_finish

end EcocProofs.SumProd


==> anc/SumProdLean/EcocProofs/SumProd/OddMoments.lean <==
import Mathlib

/-!
# Analytic core of the necessity part of the main theorem (Theorem `th:product-pair`)

Paper: Appendix `app:proof-product`.

* `odd_power_sums_eq_zero` : if `∑_j [log(1 + t u_j) - log(1 - t u_j)] = 0` for all `t` in an
  interval `(0, δ)`, then every odd power sum `∑_j u_j^(2k+1)` vanishes. (Uniqueness of power
  series coefficients; the function is odd in `t`, so vanishing on `(0, δ)` gives vanishing
  near `0`.)
* `card_fiber_eq_neg` : if every odd power sum of a finite real family vanishes, the family is
  symmetric: `#{j | u_j = c} = #{j | u_j = -c}` for every `c` (Vandermonde).
-/

open Finset Real

namespace EcocProofs.SumProd

/-- `F(x) = log(1 + x) - log(1 - x)`  (`= 2 artanh x`). -/
noncomputable def F (x : ℝ) : ℝ := log (1 + x) - log (1 - x)

lemma F_neg (x : ℝ) : F (-x) = -F x := by
  unfold F; rw [sub_neg_eq_add, ← sub_eq_add_neg]; ring

/-- The coefficient sequence of `t ↦ ∑_j F(t u_j)`: `c_n = (2/n) ∑_j u_j^n` for odd `n`. -/
noncomputable def oddCoeff {ι : Type*} [Fintype ι] (u : ι → ℝ) (n : ℕ) : ℝ :=
  if n % 2 = 1 then 2 / n * ∑ j, u j ^ n else 0

lemma hasSum_oddCoeff {ι : Type*} [Fintype ι] (u : ι → ℝ) (hu : ∀ j, |u j| ≤ 1) {t : ℝ}
    (ht : |t| < 1) :
    HasSum (fun n ↦ oddCoeff u n * t ^ n) (∑ j, F (t * u j)) := by
  -- the odd-indexed series
  have h1 : HasSum (fun k : ℕ ↦ ∑ j, (2 : ℝ) * (1 / (2 * k + 1)) * (t * u j) ^ (2 * k + 1))
      (∑ j, F (t * u j)) := by
    refine hasSum_sum fun j _ ↦ ?_
    apply hasSum_log_sub_log_of_abs_lt_one
    rw [abs_mul]
    calc |t| * |u j| ≤ |t| * 1 := by gcongr; exact hu j
      _ < 1 := by linarith
  have hinj : Function.Injective (fun k : ℕ ↦ 2 * k + 1) := fun a b h ↦ by simp at h; omega
  rw [← hinj.hasSum_iff]
  · convert h1 using 1
    funext k
    simp only [Function.comp, oddCoeff]
    have : (2 * k + 1) % 2 = 1 := by omega
    rw [if_pos this, Finset.mul_sum, Finset.sum_mul]
    refine Finset.sum_congr rfl fun j _ ↦ ?_
    push_cast
    rw [mul_pow]; ring
  · intro n hn
    have : n % 2 ≠ 1 := by
      intro h; apply hn; exact ⟨n / 2, by simp; omega⟩
    simp [oddCoeff, this]

lemma oddCoeff_bound {ι : Type*} [Fintype ι] (u : ι → ℝ) (hu : ∀ j, |u j| ≤ 1) (n : ℕ) :
    |oddCoeff u n| ≤ 2 * Fintype.card ι := by
  unfold oddCoeff
  split_ifs with h
  · have hn : (1 : ℝ) ≤ n := by
      have : 1 ≤ n := by omega
      exact_mod_cast this
    rw [abs_mul]
    have h2 : |(2 : ℝ) / n| ≤ 2 := by
      rw [abs_of_nonneg (by positivity)]
      rw [div_le_iff₀ (by linarith)]; nlinarith
    have h3 : |∑ j, u j ^ n| ≤ Fintype.card ι := by
      calc |∑ j, u j ^ n| ≤ ∑ j, |u j ^ n| := Finset.abs_sum_le_sum_abs _ _
        _ ≤ ∑ _j : ι, (1 : ℝ) := by
          gcongr with j; rw [abs_pow]; exact pow_le_one₀ (abs_nonneg _) (hu j)
        _ = Fintype.card ι := by simp
    exact mul_le_mul h2 h3 (abs_nonneg _) (by norm_num)
  · rw [abs_zero]; positivity

/-- If `∑_j F(t u_j)` vanishes for `t ∈ (0, δ)`, every odd power sum of `u` vanishes. -/
theorem odd_power_sums_eq_zero {ι : Type*} [Fintype ι] (u : ι → ℝ) (hu : ∀ j, |u j| ≤ 1)
    {δ : ℝ} (hδ : 0 < δ) (h : ∀ t, 0 < t → t < δ → ∑ j, F (t * u j) = 0) (k : ℕ) :
    ∑ j, u j ^ (2 * k + 1) = 0 := by
  set f : ℝ → ℝ := fun t ↦ ∑ j, F (t * u j) with hf
  set p := FormalMultilinearSeries.ofScalars ℝ (oddCoeff u)
  -- power series on the unit ball
  have hball : HasFPowerSeriesOnBall f p 0 1 := by
    refine ⟨?_, by norm_num, ?_⟩
    · have := p.le_radius_of_bound (2 * Fintype.card ι) (r := 1) fun n ↦ by
        simp only [NNReal.coe_one, one_pow, mul_one, p]
        calc ‖FormalMultilinearSeries.ofScalars ℝ (oddCoeff u) n‖ = ‖oddCoeff u n‖ :=
              FormalMultilinearSeries.ofScalars_norm ℝ (oddCoeff u) n
          _ ≤ 2 * Fintype.card ι := oddCoeff_bound u hu n
      simpa using this
    · intro y hy
      have hy' : |y| < 1 := by
        simpa [Metric.mem_eball, edist_zero_right, Real.eNorm_eq_ofReal_abs] using hy
      simp only [zero_add, p, FormalMultilinearSeries.ofScalars_apply_eq, smul_eq_mul]
      convert hasSum_oddCoeff u hu hy' using 1
  -- f vanishes near 0 (it is odd in t)
  have hzero : f =ᶠ[nhds 0] 0 := by
    have hmin : 0 < min δ 1 := lt_min hδ one_pos
    filter_upwards [Metric.ball_mem_nhds (0 : ℝ) hmin] with t ht
    rw [Metric.mem_ball, dist_zero_right, Real.norm_eq_abs, lt_min_iff] at ht
    simp only [hf, Pi.zero_apply]
    rcases lt_trichotomy t 0 with hneg | h0 | hpos
    · have := h (-t) (by linarith) (by rw [abs_of_neg hneg] at ht; linarith [ht.1])
      have hrw : ∀ j, F (-t * u j) = -F (t * u j) := fun j ↦ by rw [neg_mul, F_neg]
      simp_rw [hrw, Finset.sum_neg_distrib, neg_eq_zero] at this
      exact this
    · subst h0; simp [F]
    · exact h t hpos (by rw [abs_of_pos hpos] at ht; exact ht.1)
  have hp0 : p = 0 := (hball.hasFPowerSeriesAt.congr hzero).eq_zero
  have hc : oddCoeff u = 0 := (FormalMultilinearSeries.ofScalars_series_eq_zero ℝ).1 hp0
  have := congrFun hc (2 * k + 1)
  simp only [oddCoeff, Pi.zero_apply] at this
  rw [if_pos (by omega)] at this
  rcases mul_eq_zero.1 this with h2 | h2
  · exfalso; have : (0 : ℝ) < 2 / ((2 * k + 1 : ℕ) : ℝ) := by positivity
    linarith
  · exact h2

/-- A finite real family whose odd power sums all vanish is symmetric about `0`. -/
theorem card_fiber_eq_neg {ι : Type*} [Fintype ι] [DecidableEq ι] (u : ι → ℝ)
    (h : ∀ k : ℕ, ∑ j, u j ^ (2 * k + 1) = 0) (c : ℝ) :
    #{j | u j = c} = #{j | u j = -c} := by
  classical
  set S : Finset ℝ := insert c (univ.image u ∪ univ.image (fun j ↦ -u j)) with hS
  set N := S.card
  let e : Fin N ≃ S := S.equivFin.symm
  let f : Fin N → ℝ := fun i ↦ (e i : ℝ)
  have hf : Function.Injective f := fun a b hab ↦ e.injective (Subtype.ext hab)
  let ν : ℝ → ℝ := fun x ↦ (#{j | u j = x} : ℝ) - #{j | u j = -x}
  -- power sums over S
  have hfib : ∀ (g : ι → ℝ), (∀ j, g j ∈ S) → ∀ i : ℕ,
      ∑ x ∈ S, (#{j | g j = x} : ℝ) * x ^ i = ∑ j, g j ^ i := by
    intro g hg i
    rw [← Finset.sum_fiberwise_of_maps_to (s := univ) (t := S) (g := g) (fun j _ ↦ hg j)]
    refine Finset.sum_congr rfl fun x _ ↦ ?_
    rw [Finset.sum_congr rfl (g := fun _ ↦ x ^ i) (fun j hj ↦ by rw [(Finset.mem_filter.1 hj).2])]
    simp
  have huS : ∀ j, u j ∈ S := fun j ↦ by simp [hS]
  have hnuS : ∀ j, -u j ∈ S := fun j ↦ by simp [hS]
  have hmom : ∀ i : ℕ, ∑ x ∈ S, ν x * x ^ i = 0 := by
    intro i
    have h1 := hfib u huS i
    have h2 := hfib (fun j ↦ -u j) hnuS i
    have h3 : ∀ x, (#{j | u j = -x} : ℝ) = #{j | -u j = x} := fun x ↦ by
      congr 2; ext j; simp only [mem_filter, mem_univ, true_and]; constructor <;> intro h <;> linarith
    simp only [ν, sub_mul, Finset.sum_sub_distrib, h3, h1, h2]
    rcases Nat.even_or_odd i with ⟨r, hr⟩ | ⟨r, hr⟩
    · simp_rw [hr, ← two_mul, pow_mul, neg_sq, sub_self]
    · simp_rw [hr, Odd.neg_pow (⟨r, rfl⟩ : Odd (2 * r + 1)), Finset.sum_neg_distrib, h r]
      simp
  have hv : (fun i ↦ ν (f i)) = 0 := by
    apply Matrix.eq_zero_of_forall_pow_sum_mul_pow_eq_zero hf
    intro i
    rw [← hmom i, ← Finset.sum_coe_sort S]
    exact Fintype.sum_equiv e _ _ (fun _ ↦ rfl)
  have hcS : c ∈ S := by simp [hS]
  have := congrFun hv (e.symm ⟨c, hcS⟩)
  simp only [f, Equiv.apply_symm_apply, Pi.zero_apply, ν, sub_eq_zero] at this
  exact_mod_cast this

end EcocProofs.SumProd


==> anc/SumProdLean/EcocProofs/SumProd/PairInversion.lean <==
import EcocProofs.SumProd.ProductNecessity

/-!
# Reversal on a single class pair

Paper: Proposition `prop:pair-inversion`.

On the one-dimensional family with fixed background `b` (positive, total `< 1`, `r = 1 - ∑ b`),
`L_m - L_{m'} = Ψ_b(β) = ∑_{j∈T} F(β + a_j)`.

* `psi_strictMonoOn` : `Ψ_b` is strictly increasing on `(-r, r)`.
* `pair_inversion_zero` : if `Ψ_b(0) = 0`, `sign(L_m - L_{m'}) = sign β` on the family.
* `pair_inversion_pos` : if `Ψ_b(0) > 0`, the set of `β ∈ (-r, r)` at which the product decoder
  reverses the MAP order is a nonempty open interval `(c, 0)` with `-r ≤ c < 0`; if `Ψ_b` has a
  root `β*` in `(-r, 0)` then `c = β*` (the paper's `max(β*, -r)`).
-/

open Finset

namespace EcocProofs.SumProd

variable {M n : ℕ}

/-- `Ψ_b(β) = ∑_{j∈T} F(β + a_j)`. -/
noncomputable def Psi (C : Code M n) (m m' : Fin M) (b : Fin M → ℝ) (β : ℝ) : ℝ :=
  ∑ j ∈ Tset C m m', F (β + bias C m m' b j)

section

variable {C : Code M n} {m m' : Fin M} {b : Fin M → ℝ}

lemma arg_mem (hb : ∀ k ∈ bgSet m m', 0 < b k) {β : ℝ}
    (hβ : β ∈ Set.Ioo (-(1 - ∑ i ∈ bgSet m m', b i)) (1 - ∑ i ∈ bgSet m m', b i)) (j : Fin n) :
    β + bias C m m' b j ∈ Set.Ioo (-1) 1 := by
  have h := abs_le.1 (abs_bias_le C m m' hb j)
  obtain ⟨h1, h2⟩ := hβ
  constructor <;> linarith [h.1, h.2]

lemma psi_strictMonoOn (hb : ∀ k ∈ bgSet m m', 0 < b k) (hT : (Tset C m m').Nonempty) :
    StrictMonoOn (Psi C m m' b)
      (Set.Ioo (-(1 - ∑ i ∈ bgSet m m', b i)) (1 - ∑ i ∈ bgSet m m', b i)) := by
  intro x hx y hy hxy
  exact Finset.sum_lt_sum_of_nonempty hT fun j _ ↦
    F_strictMonoOn (arg_mem hb hx j) (arg_mem hb hy j) (by linarith)

lemma psi_continuousAt (hb : ∀ k ∈ bgSet m m', 0 < b k) {β : ℝ}
    (hβ : β ∈ Set.Ioo (-(1 - ∑ i ∈ bgSet m m', b i)) (1 - ∑ i ∈ bgSet m m', b i)) :
    ContinuousAt (Psi C m m' b) β := by
  refine tendsto_finsetSum _ fun j _ ↦ ?_
  have h := arg_mem (C := C) hb hβ j
  simp only [Set.mem_Ioo] at h
  unfold F
  exact ContinuousAt.sub (ContinuousAt.log (by fun_prop) (by linarith))
    (ContinuousAt.log (by fun_prop) (by linarith))

/-- **Proposition `prop:pair-inversion` (1).** -/
theorem pair_inversion_zero (hmm' : m ≠ m') (hb : ∀ k ∈ bgSet m m', 0 < b k)
    (hT : (Tset C m m').Nonempty) (h0 : Psi C m m' b 0 = 0) {β : ℝ}
    (hβ : |β| < 1 - ∑ i ∈ bgSet m m', b i) :
    SignType.sign (prodScore C (famPi m m' b β) m - prodScore C (famPi m m' b β) m') =
      SignType.sign β := by
  rw [prodScore_sub_famPi C hmm' hb hβ]
  change SignType.sign (Psi C m m' b β) = _
  have hr : 0 < 1 - ∑ i ∈ bgSet m m', b i := lt_of_le_of_lt (abs_nonneg β) hβ
  have hmem : β ∈ Set.Ioo (-(1 - ∑ i ∈ bgSet m m', b i)) (1 - ∑ i ∈ bgSet m m', b i) :=
    ⟨by linarith [neg_abs_le β], by linarith [le_abs_self β]⟩
  have h0mem : (0 : ℝ) ∈ Set.Ioo (-(1 - ∑ i ∈ bgSet m m', b i)) (1 - ∑ i ∈ bgSet m m', b i) :=
    ⟨by linarith, hr⟩
  have hmono := psi_strictMonoOn (C := C) hb hT
  rcases lt_trichotomy β 0 with h | h | h
  · rw [sign_neg h, sign_neg (h0 ▸ hmono hmem h0mem h)]
  · subst h; rw [h0]
  · rw [sign_pos h, sign_pos (h0 ▸ hmono h0mem hmem h)]

/-- **Proposition `prop:pair-inversion` (2).** -/
theorem pair_inversion_pos (hmm' : m ≠ m') (hb : ∀ k ∈ bgSet m m', 0 < b k)
    (hs : ∑ i ∈ bgSet m m', b i < 1) (hT : (Tset C m m').Nonempty) (h0 : 0 < Psi C m m' b 0) :
    ∃ c, -(1 - ∑ i ∈ bgSet m m', b i) ≤ c ∧ c < 0 ∧
      (∀ β, |β| < 1 - ∑ i ∈ bgSet m m', b i →
        ((β < 0 ∧ prodScore C (famPi m m' b β) m' < prodScore C (famPi m m' b β) m) ↔
          (c < β ∧ β < 0))) ∧
      (∀ βs, -(1 - ∑ i ∈ bgSet m m', b i) < βs → βs < 0 → Psi C m m' b βs = 0 → c = βs) := by
  set r := 1 - ∑ i ∈ bgSet m m', b i with hr
  have hrpos : 0 < r := by rw [hr]; linarith
  set Ψ := Psi C m m' b
  have hmono := psi_strictMonoOn (C := C) hb hT
  set S : Set ℝ := {β | -r < β ∧ β < 0 ∧ 0 < Ψ β} with hS
  -- S is nonempty (continuity at 0)
  obtain ⟨ε, hε, hball⟩ := Metric.eventually_nhds_iff.1
    ((psi_continuousAt (C := C) hb (β := 0) ⟨by linarith, hrpos⟩).eventually (lt_mem_nhds h0))
  have hmin : 0 < min ε r := lt_min hε hrpos
  have hSne : S.Nonempty := ⟨-(min ε r / 2), by
    refine ⟨by linarith [min_le_right ε r], by linarith, hball ?_⟩
    rw [Real.dist_eq, sub_zero, abs_neg, abs_of_pos (by linarith)]
    linarith [min_le_left ε r]⟩
  have hSbdd : BddBelow S := ⟨-r, fun x hx ↦ hx.1.le⟩
  set c := sInf S with hc
  have hcr : -r ≤ c := le_csInf hSne fun x hx ↦ hx.1.le
  have hc0 : c < 0 := by
    obtain ⟨x, hx⟩ := hSne; exact lt_of_le_of_lt (csInf_le hSbdd hx) hx.2.1
  -- membership in S iff c < β
  have hkey : ∀ β, -r < β → β < 0 → (0 < Ψ β ↔ c < β) := by
    intro β hβ1 hβ2
    have hβmem : β ∈ Set.Ioo (-r) r := ⟨hβ1, by linarith⟩
    constructor
    · intro hpos
      obtain ⟨δ, hδ, hb'⟩ := Metric.eventually_nhds_iff.1
        ((psi_continuousAt (C := C) hb hβmem).eventually (lt_mem_nhds hpos))
      set β' := max (β - δ / 2) ((β + -r) / 2)
      have h1 : β' < β := max_lt (by linarith) (by linarith)
      have h2 : -r < β' := lt_max_of_lt_right (by linarith)
      have h3 : 0 < Ψ β' := hb' (by
        rw [Real.dist_eq, abs_of_neg (by linarith)]
        have := le_max_left (β - δ / 2) ((β + -r) / 2); linarith)
      exact lt_of_le_of_lt (csInf_le hSbdd ⟨h2, by linarith, h3⟩) h1
    · intro hcβ
      obtain ⟨x, hx, hxβ⟩ := exists_lt_of_csInf_lt hSne hcβ
      exact hx.2.2.trans (hmono ⟨hx.1, by linarith [hx.2.1]⟩ hβmem hxβ)
  refine ⟨c, hcr, hc0, fun β hβ ↦ ?_, fun βs hβs1 hβs2 hroot ↦ ?_⟩
  · have hd := prodScore_sub_famPi C hmm' hb hβ
    have hiff : prodScore C (famPi m m' b β) m' < prodScore C (famPi m m' b β) m ↔ 0 < Ψ β := by
      rw [← sub_pos, hd]; rfl
    rw [hiff]
    constructor
    · rintro ⟨hβ0, hpos⟩
      exact ⟨(hkey β (by linarith [neg_abs_le β]) hβ0).1 hpos, hβ0⟩
    · rintro ⟨hcβ, hβ0⟩
      exact ⟨hβ0, (hkey β (by linarith) hβ0).2 hcβ⟩
  · -- the root characterizes c
    have hroot' : ∀ β, -r < β → β < 0 → (0 < Ψ β ↔ βs < β) := by
      intro β hβ1 hβ2
      have hm1 : β ∈ Set.Ioo (-r) r := ⟨hβ1, by linarith⟩
      have hm2 : βs ∈ Set.Ioo (-r) r := ⟨hβs1, by linarith⟩
      constructor
      · intro hpos; by_contra hle; push Not at hle
        rcases hle.lt_or_eq with hlt | heq
        · have := hmono hm1 hm2 hlt; linarith
        · rw [heq] at hpos; linarith
      · intro hlt; have := hmono hm2 hm1 hlt; linarith
    by_contra hne
    rcases lt_or_gt_of_ne hne with hlt | hgt
    · have h1 := (hkey ((c + βs) / 2) (by linarith) (by linarith)).2 (by linarith)
      have := (hroot' ((c + βs) / 2) (by linarith) (by linarith)).1 h1; linarith
    · have h1 := (hroot' ((c + βs) / 2) (by linarith) (by linarith)).2 (by linarith)
      have := (hkey ((c + βs) / 2) (by linarith) (by linarith)).1 h1; linarith

end

end EcocProofs.SumProd


==> anc/SumProdLean/EcocProofs/SumProd/ProductDecoder.lean <==
import EcocProofs.SumProd.SumDecoder
import EcocProofs.SumProd.OddMoments

/-!
# Main theorem: the product decoder is MAP-consistent iff every class pair has pair structure

Paper: Section `sec:product` (Definition `def:pair-structure`, Lemma `lem:pair-pattern`,
Theorem `th:product-pair`) and Appendix `app:proof-product`.

Fix a class pair `(m, m')`. `T` is the set of columns where the two code words differ, the
background classes are `k ∉ {m, m'}`, and the agreement set of a column `j ∈ T` is
`A_j = {k background | c_kj = c_mj}` (the `+1` entries of the agreement pattern `τ_j`).

* `prodScore_sub` : on the interior of the simplex,
  `L_m - L_{m'} = ∑_{j ∈ T} F(z_j)` with `F(x) = log(1+x) - log(1-x)` and the vote
  `z_j = ∑_k π_k τ_kj` (Eq. `eq:pair-diff`).
* `paired_iff` : Lemma `lem:pair-pattern`: `j, j'` are paired iff `A_{j'} = bg \ A_j`.
* `product_consistent_tfae` : Theorem `th:product-pair`.

`PairStructure` is stated as the existence of a bijection `σ : T ≃ T` pairing each column with
a swapped (or complemented swapped) column. The paper's wording is a partition of `T` into
paired columns (an involution `σ`). For `M ≥ 3` the two agree: a bijection gives equal counts
of each agreement pattern and its negation, and equal counts give a matching
(`pairStructure_iff_involutive` in `Matching.lean`).
-/

open Finset

namespace EcocProofs.SumProd

variable {M n : ℕ}

section Pair

variable (C : Code M n) (m m' : Fin M)

/-- Columns on which the code words of `m` and `m'` differ. -/
def Tset : Finset (Fin n) := {j | C m j ≠ C m' j}

/-- Background classes `k ∉ {m, m'}`. -/
def bgSet : Finset (Fin M) := {k | k ≠ m ∧ k ≠ m'}

/-- Agreement sign `τ_kj = ±1` (relative to class `m`). -/
def tau (k : Fin M) (j : Fin n) : ℝ := if C k j = C m j then 1 else -1

/-- Agreement set `A_j` of column `j`: background classes agreeing with `m`. -/
def agreeSet (j : Fin n) : Finset (Fin M) := {k ∈ bgSet m m' | C k j = C m j}

/-- `j, j'` are paired: `j'` is the column `j` with entries `m, m'` swapped, or its complement. -/
def Paired (j j' : Fin n) : Prop :=
  (∀ k, C k j' = C (Equiv.swap m m' k) j) ∨ (∀ k, C k j' = !C (Equiv.swap m m' k) j)

/-- Pair structure for `(m, m')`: the columns of `T` are matched bijectively into paired columns. -/
def PairStructure : Prop :=
  ∃ σ : {j // j ∈ Tset C m m'} ≃ {j // j ∈ Tset C m m'}, ∀ j, Paired C m m' j.1 (σ j).1

end Pair

lemma mem_Tset {C : Code M n} {m m' : Fin M} {j : Fin n} :
    j ∈ Tset C m m' ↔ C m j ≠ C m' j := by simp [Tset]

lemma mem_bgSet {m m' k : Fin M} : k ∈ bgSet m m' ↔ k ≠ m ∧ k ≠ m' := by simp [bgSet]

lemma bool_ne_iff {a b : Bool} : a ≠ b ↔ b = !a := by cases a <;> cases b <;> simp

/-- **Lemma `lem:pair-pattern`.** For `j, j' ∈ T`, the columns are paired iff the agreement
pattern of `j'` is the negation of that of `j` on the background. -/
theorem paired_iff {C : Code M n} {m m' : Fin M} (hmm' : m ≠ m') {j j' : Fin n}
    (hj : j ∈ Tset C m m') (hj' : j' ∈ Tset C m m') :
    Paired C m m' j j' ↔ agreeSet C m m' j' = bgSet m m' \ agreeSet C m m' j := by
  rw [mem_Tset, bool_ne_iff] at hj hj'
  have hsets : agreeSet C m m' j' = bgSet m m' \ agreeSet C m m' j ↔
      ∀ k, k ≠ m → k ≠ m' → (C k j' = C m j' ↔ C k j ≠ C m j) := by
    constructor
    · intro h k hkm hkm'
      have := congrArg (k ∈ ·) h
      simpa [agreeSet, mem_bgSet, hkm, hkm'] using this
    · intro h
      ext k
      by_cases hk : k ≠ m ∧ k ≠ m'
      · simp [agreeSet, mem_bgSet, hk, h k hk.1 hk.2]
      · simp [agreeSet, mem_bgSet, hk]
  rw [hsets]
  constructor
  · rintro (h | h) k hkm hkm'
    · rw [h k, h m, Equiv.swap_apply_of_ne_of_ne hkm hkm', Equiv.swap_apply_left, hj]
      cases C k j <;> cases C m j <;> simp
    · rw [h k, h m, Equiv.swap_apply_of_ne_of_ne hkm hkm', Equiv.swap_apply_left, hj]
      cases C k j <;> cases C m j <;> simp
  · intro h
    by_cases hm : C m j' = !C m j
    · left
      intro k
      by_cases hkm : k = m
      · subst hkm; rw [Equiv.swap_apply_left, hm, hj]
      by_cases hkm' : k = m'
      · subst hkm'; rw [Equiv.swap_apply_right, hj', hm]; simp
      rw [Equiv.swap_apply_of_ne_of_ne hkm hkm']
      have := h k hkm hkm'
      rw [hm] at this
      revert this; cases C k j <;> cases C k j' <;> cases C m j <;> simp
    · right
      have hm2 : C m j' = C m j := by revert hm; cases C m j <;> cases C m j' <;> simp
      intro k
      by_cases hkm : k = m
      · subst hkm; rw [Equiv.swap_apply_left, hm2, hj]; cases C k j <;> simp
      by_cases hkm' : k = m'
      · subst hkm'; rw [Equiv.swap_apply_right, hj', hm2]
      rw [Equiv.swap_apply_of_ne_of_ne hkm hkm']
      have := h k hkm hkm'
      rw [hm2] at this
      revert this; cases C k j <;> cases C k j' <;> cases C m j <;> simp

/-! ## The vote identity -/

lemma colProb_pos {C : Code M n} {π : Fin M → ℝ} (hπ : π ∈ simplexInt M) {j : Fin n} {k : Fin M}
    (hk : C k j = true) : 0 < colProb C π j := by
  unfold colProb
  calc 0 < π k * bit (C k j) := by simp [bit, hk, hπ.1 k]
    _ ≤ ∑ i, π i * bit (C i j) :=
      Finset.single_le_sum (f := fun i ↦ π i * bit (C i j))
        (fun i _ ↦ mul_nonneg (hπ.1 i).le (by unfold bit; split_ifs <;> norm_num)) (mem_univ k)

lemma one_sub_colProb_pos {C : Code M n} {π : Fin M → ℝ} (hπ : π ∈ simplexInt M) {j : Fin n}
    {k : Fin M} (hk : C k j = false) : 0 < 1 - colProb C π j := by
  unfold colProb
  rw [← hπ.2, ← Finset.sum_sub_distrib]
  calc 0 < π k - π k * bit (C k j) := by simp [bit, hk, hπ.1 k]
    _ ≤ ∑ i, (π i - π i * bit (C i j)) :=
      Finset.single_le_sum (f := fun i ↦ π i - π i * bit (C i j))
        (fun i _ ↦ by
          have := (hπ.1 i).le
          unfold bit; split_ifs <;> simp [this]) (mem_univ k)

/-- The vote `z_j = ∑_k π_k τ_kj` is `2 p_j - 1` or `1 - 2 p_j`. -/
lemma vote_eq (C : Code M n) (m : Fin M) {π : Fin M → ℝ} (hπ : ∑ k, π k = 1) (j : Fin n) :
    ∑ k, π k * tau C m k j = if C m j then 2 * colProb C π j - 1 else 1 - 2 * colProb C π j := by
  unfold tau colProb
  cases hm : C m j
  · simp only [Bool.false_eq_true, if_false]
    have : ∀ k, π k * (if C k j = false then (1 : ℝ) else -1) = π k - 2 * (π k * bit (C k j)) :=
      fun k ↦ by cases C k j <;> simp [bit]; ring
    simp_rw [this, Finset.sum_sub_distrib, ← Finset.mul_sum, hπ]
  · simp only [if_true]
    have : ∀ k, π k * (if C k j = true then (1 : ℝ) else -1) = 2 * (π k * bit (C k j)) - π k :=
      fun k ↦ by cases C k j <;> simp [bit]; ring
    simp_rw [this, Finset.sum_sub_distrib, ← Finset.mul_sum, hπ]

/-- **Vote identity** (Eq. `eq:pair-diff`): `L_m - L_{m'} = ∑_{j ∈ T} F(z_j)`. -/
theorem prodScore_sub (C : Code M n) {π : Fin M → ℝ} (hπ : π ∈ simplexInt M) (m m' : Fin M) :
    prodScore C π m - prodScore C π m' =
      ∑ j ∈ Tset C m m', F (∑ k, π k * tau C m k j) := by
  unfold prodScore
  rw [← Finset.sum_sub_distrib, ← Finset.sum_filter_add_sum_filter_not univ
    (fun j ↦ C m j ≠ C m' j)]
  have hzero : ∑ j ∈ univ.filter (fun j ↦ ¬ C m j ≠ C m' j),
      ((bit (C m j) * Real.log (colProb C π j) + (1 - bit (C m j)) * Real.log (1 - colProb C π j)) -
       (bit (C m' j) * Real.log (colProb C π j) + (1 - bit (C m' j)) * Real.log (1 - colProb C π j))) = 0 :=
    Finset.sum_eq_zero fun j hj ↦ by
      have : C m j = C m' j := by simpa using (Finset.mem_filter.1 hj).2
      rw [this, sub_self]
  rw [hzero, add_zero]
  refine Finset.sum_congr (by simp [Tset]) fun j hj ↦ ?_
  have hj' : C m j ≠ C m' j := (Finset.mem_filter.1 hj).2
  rw [vote_eq C m hπ.2 j]
  unfold F
  cases hm : C m j
  · have hm' : C m' j = true := by rw [hm] at hj'; cases h : C m' j <;> simp_all
    have hp := colProb_pos hπ hm'
    have hq := one_sub_colProb_pos hπ hm
    simp only [hm', bit, if_true, Bool.false_eq_true, if_false]
    rw [show 1 + (1 - 2 * colProb C π j) = 2 * (1 - colProb C π j) by ring,
      show 1 - (1 - 2 * colProb C π j) = 2 * colProb C π j by ring,
      Real.log_mul two_ne_zero hq.ne', Real.log_mul two_ne_zero hp.ne']
    ring
  · have hm' : C m' j = false := by rw [hm] at hj'; cases h : C m' j <;> simp_all
    have hp := colProb_pos hπ hm
    have hq := one_sub_colProb_pos hπ hm'
    simp only [hm', bit, if_true, Bool.false_eq_true, if_false]
    rw [show 1 + (2 * colProb C π j - 1) = 2 * colProb C π j by ring,
      show 1 - (2 * colProb C π j - 1) = 2 * (1 - colProb C π j) by ring,
      Real.log_mul two_ne_zero hq.ne', Real.log_mul two_ne_zero hp.ne']
    ring

/-- Vote decomposition (Lemma `lem:vote-decomp`): `z_j = (π_m - π_{m'}) + a_j` on `T`. -/
lemma vote_decomp (C : Code M n) {m m' : Fin M} (hmm' : m ≠ m') (π : Fin M → ℝ) {j : Fin n}
    (hj : j ∈ Tset C m m') :
    ∑ k, π k * tau C m k j = (π m - π m') + ∑ k ∈ bgSet m m', π k * tau C m k j := by
  rw [mem_Tset] at hj
  rw [← Finset.sum_erase_add _ _ (mem_univ m),
    ← Finset.sum_erase_add _ _ (Finset.mem_erase.2 ⟨hmm'.symm, mem_univ m'⟩)]
  have : (univ.erase m).erase m' = bgSet m m' := by
    ext k; simp [mem_bgSet, and_comm]
  rw [this]
  simp only [tau, if_neg hj.symm, ↓reduceIte]
  ring

/-- Votes lie in `(-1, 1)` on the interior. -/
lemma vote_mem {C : Code M n} {π : Fin M → ℝ} (hπ : π ∈ simplexInt M) {m m' : Fin M}
    {j : Fin n} (hj : j ∈ Tset C m m') :
    -1 < ∑ k, π k * tau C m k j ∧ ∑ k, π k * tau C m k j < 1 := by
  rw [mem_Tset] at hj
  rw [vote_eq C m hπ.2 j]
  cases hm : C m j
  · have hm' : C m' j = true := by rw [hm] at hj; cases h : C m' j <;> simp_all
    have := colProb_pos hπ hm'; have := one_sub_colProb_pos hπ hm
    simp only [Bool.false_eq_true, if_false]; constructor <;> linarith
  · have hm' : C m' j = false := by rw [hm] at hj; cases h : C m' j <;> simp_all
    have := colProb_pos hπ hm; have := one_sub_colProb_pos hπ hm'
    simp only [if_true]; constructor <;> linarith

/-! ## Monotonicity of `F` -/

lemma F_strictMonoOn : StrictMonoOn F (Set.Ioo (-1) 1) := by
  intro x hx y hy hxy
  simp only [Set.mem_Ioo] at hx hy
  unfold F
  have h1 : Real.log (1 + x) < Real.log (1 + y) := Real.log_lt_log (by linarith) (by linarith)
  have h2 : Real.log (1 - y) < Real.log (1 - x) := Real.log_lt_log (by linarith) (by linarith)
  linarith

/-- `F(β + a) + F(β - a)` has the sign of `β`. -/
lemma F_pair_sign {β a : ℝ} (h1 : β + a ∈ Set.Ioo (-1) 1) (h2 : β - a ∈ Set.Ioo (-1) 1) :
    SignType.sign (F (β + a) + F (β - a)) = SignType.sign β := by
  have h3 : a - β ∈ Set.Ioo (-1) 1 := by
    simp only [Set.mem_Ioo] at h2 ⊢; constructor <;> linarith
  have hF : F (β - a) = -F (a - β) := by rw [← F_neg]; ring_nf
  rw [hF, ← sub_eq_add_neg]
  rcases lt_trichotomy β 0 with hb | hb | hb
  · rw [sign_neg hb, sign_neg (sub_neg.2 (F_strictMonoOn h1 h3 (by linarith)))]
  · subst hb; simp
  · rw [sign_pos hb, sign_pos (sub_pos.2 (F_strictMonoOn h3 h1 (by linarith)))]

/-! ## (3) ⇒ (1): pair structure gives consistency -/

lemma tau_of_paired {C : Code M n} {m m' : Fin M} (hmm' : m ≠ m') {j j' : Fin n}
    (hj : j ∈ Tset C m m') (hj' : j' ∈ Tset C m m') (hp : Paired C m m' j j') {k : Fin M}
    (hk : k ∈ bgSet m m') : tau C m k j' = -tau C m k j := by
  have h := (paired_iff hmm' hj hj').1 hp
  have := congrArg (k ∈ ·) h
  simp only [agreeSet, mem_filter, mem_sdiff, hk, true_and] at this
  have this := Iff.of_eq this
  unfold tau
  by_cases hkj : C k j = C m j
  · rw [if_pos hkj, if_neg (fun h' ↦ (this.1 h') hkj)]
  · rw [if_neg hkj, if_pos (this.2 (fun h' ↦ hkj h')), neg_neg]

theorem strong_of_pairStructure (C : Code M n) (hdistinct : ∀ a b : Fin M, a ≠ b → C a ≠ C b)
    (hP : ∀ m m' : Fin M, m ≠ m' → PairStructure C m m') :
    StrongConsistent (prodScore C) (simplexInt M) := by
  intro π hπ m m' hmm'
  obtain ⟨σ, hσ⟩ := hP m m' hmm'
  set β := π m - π m'
  set a : Fin n → ℝ := fun j ↦ ∑ k ∈ bgSet m m', π k * tau C m k j
  have hz : ∀ j ∈ Tset C m m', ∑ k, π k * tau C m k j = β + a j :=
    fun j hj ↦ vote_decomp C hmm' π hj
  have hneg : ∀ j : {j // j ∈ Tset C m m'}, a (σ j) = -a j := by
    intro j
    simp only [a, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl fun k hk ↦ ?_
    rw [tau_of_paired hmm' j.2 (σ j).2 (hσ j) hk]; ring
  rw [prodScore_sub C hπ m m']
  -- rewrite as a sum over the subtype
  rw [Finset.sum_subtype (Tset C m m') (p := fun j ↦ j ∈ Tset C m m') (fun _ ↦ Iff.rfl)]
  have hsum : ∑ j : {j // j ∈ Tset C m m'}, F (∑ k, π k * tau C m k j) =
      ∑ j : {j // j ∈ Tset C m m'}, F (β + a j) :=
    Finset.sum_congr rfl fun j _ ↦ by rw [hz j j.2]
  rw [hsum]
  -- pair the terms through σ
  have hre : ∑ j : {j // j ∈ Tset C m m'}, F (β + a j) =
      ∑ j : {j // j ∈ Tset C m m'}, F (β - a j) := by
    rw [← Equiv.sum_comp σ (fun j ↦ F (β + a j))]
    exact Finset.sum_congr rfl fun j _ ↦ by rw [hneg j, ← sub_eq_add_neg]
  have h2 : ∑ j : {j // j ∈ Tset C m m'}, F (β + a j) =
      (1 / 2) * ∑ j : {j // j ∈ Tset C m m'}, (F (β + a j) + F (β - a j)) := by
    rw [Finset.sum_add_distrib, ← hre]; ring
  rw [h2]
  -- each paired term has the sign of β
  have hmem : ∀ j : {j // j ∈ Tset C m m'}, β + a j ∈ Set.Ioo (-1) 1 ∧ β - a j ∈ Set.Ioo (-1) 1 := by
    intro j
    have h1 := vote_mem hπ j.2
    have h2 := vote_mem hπ (σ j).2
    rw [hz j j.2] at h1
    rw [hz (σ j) (σ j).2, hneg j] at h2
    exact ⟨⟨h1.1, h1.2⟩, ⟨by linarith [h2.1], by linarith [h2.2]⟩⟩
  have hTne : (univ : Finset {j // j ∈ Tset C m m'}).Nonempty := by
    have hne := hdistinct m m' hmm'
    obtain ⟨j, hj⟩ : ∃ j, C m j ≠ C m' j := by
      by_contra h; push_neg at h; exact hne (funext h)
    exact ⟨⟨j, mem_Tset.2 hj⟩, mem_univ _⟩
  have hhalf : (0 : ℝ) < 1 / 2 := by norm_num
  rw [sign_mul, sign_pos hhalf, one_mul]
  rcases lt_trichotomy β 0 with hb | hb | hb
  · have : ∑ j : {j // j ∈ Tset C m m'}, (F (β + a j) + F (β - a j)) < 0 :=
      Finset.sum_neg (fun j _ ↦ by
        have := F_pair_sign (hmem j).1 (hmem j).2
        rw [sign_neg hb] at this; exact sign_eq_neg_one_iff.1 this) hTne
    rw [sign_neg this, sign_neg hb]
  · have : ∑ j : {j // j ∈ Tset C m m'}, (F (β + a j) + F (β - a j)) = 0 :=
      Finset.sum_eq_zero fun j _ ↦ by
        have := F_pair_sign (hmem j).1 (hmem j).2
        rw [show SignType.sign β = 0 by rw [hb, sign_zero]] at this
        exact sign_eq_zero_iff.1 this
    rw [this, hb]
  · have : 0 < ∑ j : {j // j ∈ Tset C m m'}, (F (β + a j) + F (β - a j)) :=
      Finset.sum_pos (fun j _ ↦ by
        have := F_pair_sign (hmem j).1 (hmem j).2
        rw [sign_pos hb] at this; exact sign_eq_one_iff.1 this) hTne
    rw [sign_pos this, sign_pos hb]

end EcocProofs.SumProd


==> anc/SumProdLean/EcocProofs/SumProd/ProductNecessity.lean <==
import EcocProofs.SumProd.ProductDecoder

/-!
# Main theorem (Theorem `th:product-pair`), necessity: weak consistency forces pair structure

Paper: Theorem `th:product-pair` (2) ⇒ (3), Appendix `app:proof-product`.

The proof here follows the appendix but restricts the background to a single ray
`b = t v` with `v_k = 2^k / 2^M`: along the ray `Ψ_{tv}(0) = ∑_{j∈T} F(t u_j)` with
`u_j = ⟨v, τ_j⟩`, the one-variable power series gives that all odd power sums of `u` vanish
(`odd_power_sums_eq_zero`), so the multiset `{u_j}` is symmetric (`card_fiber_eq_neg`), and the
binary weights make `u_j` determine the agreement pattern `τ_j`. This avoids the multivariate
identity theorem used in the appendix.

* `psi_zero_of_weak` : weak consistency gives `Ψ_b(0) = 0` for every admissible background
  (contrapositive of Proposition `prop:pair-inversion` (2), via continuity in `β`).
* `pairStructure_of_weak` : weak consistency gives pair structure for every class pair.
* `product_consistent_tfae` : Theorem `th:product-pair`, conditions (1)–(3).
-/

open Finset

namespace EcocProofs.SumProd

variable {M n : ℕ}

/-- The posterior on the one-dimensional family: background `b`, `π_m - π_{m'} = β`. -/
noncomputable def famPi (m m' : Fin M) (b : Fin M → ℝ) (β : ℝ) : Fin M → ℝ := fun k ↦
  if k = m then (1 - ∑ i ∈ bgSet m m', b i + β) / 2
  else if k = m' then (1 - ∑ i ∈ bgSet m m', b i - β) / 2 else b k

lemma famPi_mem {m m' : Fin M} (hmm' : m ≠ m') {b : Fin M → ℝ}
    (hb : ∀ k ∈ bgSet m m', 0 < b k) {β : ℝ} (hβ : |β| < 1 - ∑ i ∈ bgSet m m', b i) :
    famPi m m' b β ∈ simplexInt M := by
  have h1 := neg_abs_le β
  have h2 := le_abs_self β
  refine ⟨fun k ↦ ?_, ?_⟩
  · unfold famPi
    split_ifs with hkm hkm'
    · linarith
    · linarith
    · exact hb k (mem_bgSet.2 ⟨hkm, hkm'⟩)
  · rw [← Finset.sum_erase_add _ _ (mem_univ m),
      ← Finset.sum_erase_add _ _ (Finset.mem_erase.2 ⟨hmm'.symm, mem_univ m'⟩)]
    have hset : (univ.erase m).erase m' = bgSet m m' := by
      ext k; simp [mem_bgSet, and_comm]
    rw [hset]
    have hbg : ∑ k ∈ bgSet m m', famPi m m' b β k = ∑ k ∈ bgSet m m', b k :=
      Finset.sum_congr rfl fun k hk ↦ by
        rw [mem_bgSet] at hk; simp [famPi, hk.1, hk.2]
    rw [hbg]
    simp only [famPi, if_neg hmm'.symm, ↓reduceIte]
    ring

lemma famPi_bg {m m' : Fin M} {b : Fin M → ℝ} {β : ℝ} {k : Fin M} (hk : k ∈ bgSet m m') :
    famPi m m' b β k = b k := by
  rw [mem_bgSet] at hk; simp [famPi, hk.1, hk.2]

lemma famPi_sub {m m' : Fin M} (hmm' : m ≠ m') (b : Fin M → ℝ) (β : ℝ) :
    famPi m m' b β m - famPi m m' b β m' = β := by
  simp only [famPi, if_neg hmm'.symm, ↓reduceIte]; ring

/-- The bias `a_j = ∑_{k background} b_k τ_kj`. -/
def bias (C : Code M n) (m m' : Fin M) (b : Fin M → ℝ) (j : Fin n) : ℝ :=
  ∑ k ∈ bgSet m m', b k * tau C m k j

/-- On the family, `L_m - L_{m'} = Ψ_b(β) = ∑_{j∈T} F(β + a_j)`. -/
lemma prodScore_sub_famPi (C : Code M n) {m m' : Fin M} (hmm' : m ≠ m') {b : Fin M → ℝ}
    (hb : ∀ k ∈ bgSet m m', 0 < b k) {β : ℝ} (hβ : |β| < 1 - ∑ i ∈ bgSet m m', b i) :
    prodScore C (famPi m m' b β) m - prodScore C (famPi m m' b β) m' =
      ∑ j ∈ Tset C m m', F (β + bias C m m' b j) := by
  rw [prodScore_sub C (famPi_mem hmm' hb hβ) m m']
  refine Finset.sum_congr rfl fun j hj ↦ ?_
  rw [vote_decomp C hmm' _ hj, famPi_sub hmm']
  congr 2
  exact Finset.sum_congr rfl fun k hk ↦ by rw [famPi_bg hk]

lemma abs_bias_le (C : Code M n) (m m' : Fin M) {b : Fin M → ℝ}
    (hb : ∀ k ∈ bgSet m m', 0 < b k) (j : Fin n) :
    |bias C m m' b j| ≤ ∑ k ∈ bgSet m m', b k := by
  unfold bias
  calc |∑ k ∈ bgSet m m', b k * tau C m k j| ≤ ∑ k ∈ bgSet m m', |b k * tau C m k j| :=
        Finset.abs_sum_le_sum_abs _ _
    _ = ∑ k ∈ bgSet m m', b k := Finset.sum_congr rfl fun k hk ↦ by
        rw [abs_mul, abs_of_pos (hb k hk)]; unfold tau; split_ifs <;> simp

/-- Weak consistency forces `Ψ_b(0) = 0` for every admissible background `b`. -/
theorem psi_zero_of_weak {C : Code M n} (hW : WeakConsistent (prodScore C) (simplexInt M))
    {m m' : Fin M} (hmm' : m ≠ m') {b : Fin M → ℝ} (hb : ∀ k ∈ bgSet m m', 0 < b k)
    (hs : ∑ i ∈ bgSet m m', b i < 1) :
    ∑ j ∈ Tset C m m', F (bias C m m' b j) = 0 := by
  set r := 1 - ∑ i ∈ bgSet m m', b i with hr
  have hrpos : 0 < r := by rw [hr]; linarith
  set Ψ : ℝ → ℝ := fun β ↦ ∑ j ∈ Tset C m m', F (β + bias C m m' b j) with hΨ
  have hcont : ContinuousAt Ψ 0 := by
    refine tendsto_finsetSum _ fun j _ ↦ ?_
    have ha := abs_bias_le C m m' hb j
    have h1 : (0 : ℝ) + bias C m m' b j ∈ Set.Ioo (-1) 1 := by
      rw [zero_add]; constructor <;> linarith [abs_le.1 ha, (show ∑ i ∈ bgSet m m', b i < 1 from hs)]
    simp only [Set.mem_Ioo] at h1
    unfold F
    exact ContinuousAt.sub (ContinuousAt.log (by fun_prop) (by linarith))
      (ContinuousAt.log (by fun_prop) (by linarith))
  have hΨ0 : Ψ 0 = ∑ j ∈ Tset C m m', F (bias C m m' b j) := by simp [hΨ]
  rw [← hΨ0]
  by_contra hne
  rcases lt_or_gt_of_ne hne with hneg | hpos
  · -- Ψ(0) < 0: take β > 0 small; MAP prefers m, the product decoder prefers m'
    obtain ⟨ε, hε, hball⟩ := Metric.eventually_nhds_iff.1 (hcont.eventually (gt_mem_nhds hneg))
    obtain ⟨β, hβdef⟩ : ∃ β : ℝ, β = min ε r / 2 := ⟨_, rfl⟩
    have hmin : 0 < min ε r := lt_min hε hrpos
    have hβpos : 0 < β := by rw [hβdef]; positivity
    have hβε : β < ε := by have := min_le_left ε r; linarith
    have hβr : |β| < r := by rw [abs_of_pos hβpos]; have := min_le_right ε r; linarith
    have hΨβ : Ψ β < 0 := hball (by rw [Real.dist_eq, sub_zero, abs_of_pos hβpos]; exact hβε)
    have hlt : famPi m m' b β m' < famPi m m' b β m := by
      have := famPi_sub hmm' b β; linarith
    have := hW _ (famPi_mem hmm' hb hβr) m m' hlt
    have hd := prodScore_sub_famPi C hmm' hb hβr
    simp only [hΨ] at hΨβ
    linarith
  · -- Ψ(0) > 0: take β < 0 small; MAP prefers m', the product decoder prefers m
    obtain ⟨ε, hε, hball⟩ := Metric.eventually_nhds_iff.1 (hcont.eventually (lt_mem_nhds hpos))
    obtain ⟨β, hβdef⟩ : ∃ β : ℝ, β = -(min ε r / 2) := ⟨_, rfl⟩
    have hmin : 0 < min ε r := lt_min hε hrpos
    have hβneg : β < 0 := by rw [hβdef]; linarith
    have hβε : |β| < ε := by
      rw [abs_of_neg hβneg]; have := min_le_left ε r; linarith
    have hβr : |β| < r := by
      rw [abs_of_neg hβneg]; have := min_le_right ε r; linarith
    have hΨβ : 0 < Ψ β := hball (by rw [Real.dist_eq, sub_zero]; exact hβε)
    have hlt : famPi m m' b β m < famPi m m' b β m' := by
      have := famPi_sub hmm' b β; linarith
    have := hW _ (famPi_mem hmm' hb hβr) m' m hlt
    have hd := prodScore_sub_famPi C hmm' hb hβr
    simp only [hΨ] at hΨβ
    linarith

/-! ## The binary ray `v_k = 2^k / 2^M` -/

/-- Binary encoding of a set of classes. -/
def enc (A : Finset (Fin M)) : ℕ := ∑ k ∈ A, 2 ^ (k : ℕ)

lemma enc_injective : Function.Injective (enc (M := M)) := by
  intro A B h
  have hA : enc A = ∑ i ∈ A.map Fin.valEmbedding, 2 ^ i := by simp [enc]
  have hB : enc B = ∑ i ∈ B.map Fin.valEmbedding, 2 ^ i := by simp [enc]
  rw [hA, hB] at h
  exact (Finset.map_inj).1 (Finset.geomSum_injective le_rfl h)

lemma enc_lt (A : Finset (Fin M)) : enc A < 2 ^ M := by
  calc enc A ≤ ∑ k : Fin M, 2 ^ (k : ℕ) := Finset.sum_le_sum_of_subset (subset_univ A)
    _ = ∑ i ∈ range M, 2 ^ i := Fin.sum_univ_eq_sum_range (fun i ↦ 2 ^ i) M
    _ < 2 ^ M := Nat.geomSum_lt le_rfl (fun _ h ↦ Finset.mem_range.1 h)

/-- Weights of the ray. -/
noncomputable def vray (k : Fin M) : ℝ := (2 : ℝ) ^ (k : ℕ) / 2 ^ M

lemma sum_vray (A : Finset (Fin M)) : ∑ k ∈ A, vray k = (enc A : ℝ) / 2 ^ M := by
  simp [vray, enc, Finset.sum_div]

lemma sum_vray_lt_one (A : Finset (Fin M)) : ∑ k ∈ A, vray k < 1 := by
  rw [sum_vray, div_lt_one (by positivity)]
  exact_mod_cast enc_lt A

/-- The projected pattern `u_j = ⟨v, τ_j⟩` in terms of the agreement set. -/
lemma bias_vray (C : Code M n) (m m' : Fin M) (j : Fin n) :
    bias C m m' vray j =
      (2 * (enc (agreeSet C m m' j) : ℝ) - enc (bgSet m m')) / 2 ^ M := by
  unfold bias tau
  simp only [mul_ite, mul_one, mul_neg]
  rw [Finset.sum_ite, Finset.sum_neg_distrib]
  have hsplit := Finset.sum_filter_add_sum_filter_not (bgSet m m') (fun k ↦ C k j = C m j) vray
  have hA : (bgSet m m').filter (fun k ↦ C k j = C m j) = agreeSet C m m' j := rfl
  rw [hA] at hsplit ⊢
  rw [sum_vray (agreeSet C m m' j), sum_vray (bgSet m m')] at hsplit
  have : ∑ k ∈ (bgSet m m').filter (fun k ↦ ¬C k j = C m j), vray k =
      (enc (bgSet m m') : ℝ) / 2 ^ M - (enc (agreeSet C m m' j) : ℝ) / 2 ^ M := by linarith
  rw [this, sum_vray (agreeSet C m m' j)]
  ring

/-- Scaling the ray: `bias (t v) = t · bias v`. -/
lemma bias_smul (C : Code M n) (m m' : Fin M) (t : ℝ) (b : Fin M → ℝ) (j : Fin n) :
    bias C m m' (fun k ↦ t * b k) j = t * bias C m m' b j := by
  simp only [bias, Finset.mul_sum]; exact Finset.sum_congr rfl fun k _ ↦ by ring

/-! ## Weak consistency ⇒ pair structure -/

theorem pairStructure_of_weak {C : Code M n} (hW : WeakConsistent (prodScore C) (simplexInt M))
    {m m' : Fin M} (hmm' : m ≠ m') : PairStructure C m m' := by
  classical
  let T := {j // j ∈ Tset C m m'}
  let u : T → ℝ := fun j ↦ bias C m m' vray j
  have hvpos : ∀ k ∈ bgSet m m', 0 < vray k := fun k _ ↦ by unfold vray; positivity
  have hu : ∀ j, |u j| ≤ 1 := fun j ↦
    (abs_bias_le C m m' hvpos j).trans (sum_vray_lt_one _).le
  -- odd power sums of u vanish
  have hodd : ∀ k : ℕ, ∑ j, u j ^ (2 * k + 1) = 0 := by
    refine odd_power_sums_eq_zero u hu one_pos fun t ht0 ht1 ↦ ?_
    have hb : ∀ k ∈ bgSet m m', 0 < t * vray k := fun k hk ↦ mul_pos ht0 (hvpos k hk)
    have hs : ∑ i ∈ bgSet m m', t * vray i < 1 := by
      rw [← Finset.mul_sum]
      calc t * ∑ i ∈ bgSet m m', vray i ≤ 1 * ∑ i ∈ bgSet m m', vray i := by
            exact mul_le_mul_of_nonneg_right ht1.le
              (Finset.sum_nonneg fun i hi ↦ (hvpos i hi).le)
        _ < 1 := by rw [one_mul]; exact sum_vray_lt_one _
    have := psi_zero_of_weak hW hmm' hb hs
    rw [← Finset.sum_coe_sort] at this
    simp only [bias_smul] at this
    exact this
  -- the encoding of a set
  let U : Finset (Fin M) → ℝ := fun A ↦ (2 * (enc A : ℝ) - enc (bgSet m m')) / 2 ^ M
  have hU : ∀ j : T, u j = U (agreeSet C m m' j) := fun j ↦ bias_vray C m m' j
  have hUinj : Function.Injective U := by
    intro A B h
    simp only [U] at h
    have : (enc A : ℝ) = enc B := by
      have h2 : (0 : ℝ) < 2 ^ M := by positivity
      field_simp at h; linarith
    exact enc_injective (by exact_mod_cast this)
  have hAsub : ∀ j : Fin n, agreeSet C m m' j ⊆ bgSet m m' := fun j ↦ Finset.filter_subset _ _
  have hUneg : ∀ A ⊆ bgSet m m', U (bgSet m m' \ A) = -U A := by
    intro A hA
    have : (enc (bgSet m m' \ A) : ℝ) = enc (bgSet m m') - enc A := by
      have := Finset.sum_sdiff (f := fun k : Fin M ↦ (2 : ℝ) ^ (k : ℕ)) hA
      simp only [enc]; push_cast; linarith
    simp only [U, this]; ring
  -- symmetric counts of agreement sets
  have hcount : ∀ A ⊆ bgSet m m',
      (univ.filter (fun j : T ↦ agreeSet C m m' j = A)).card = (univ.filter (fun j : T ↦ agreeSet C m m' j = bgSet m m' \ A)).card := by
    intro A hA
    have h := card_fiber_eq_neg u hodd (U A)
    have e1 : (univ.filter (fun j : T ↦ u j = U A)) = univ.filter (fun j : T ↦ agreeSet C m m' j = A) := by
      exact Finset.filter_congr fun j _ ↦ by rw [hU, hUinj.eq_iff]
    have e2 : (univ.filter (fun j : T ↦ u j = -U A)) = univ.filter (fun j : T ↦ agreeSet C m m' j = bgSet m m' \ A) := by
      exact Finset.filter_congr fun j _ ↦ by rw [hU, ← hUneg A hA, hUinj.eq_iff]
    rw [← e1, ← e2]; exact h
  -- fiberwise equivalences and the pairing bijection
  let f : T → Finset (Fin M) := fun j ↦ agreeSet C m m' j
  let g : T → Finset (Fin M) := fun j ↦ bgSet m m' \ agreeSet C m m' j
  have hcard : ∀ c, Fintype.card {j // f j = c} = Fintype.card {j // g j = c} := by
    intro c
    rw [Fintype.card_subtype, Fintype.card_subtype]
    by_cases hc : c ⊆ bgSet m m'
    · have : (univ.filter (fun j : T ↦ g j = c)) = univ.filter (fun j : T ↦ agreeSet C m m' j = bgSet m m' \ c) := by
        ext j; simp only [mem_filter, mem_univ, true_and, g]
        constructor
        · intro h; rw [← h, Finset.sdiff_sdiff_eq_self (hAsub j)]
        · intro h; rw [h, Finset.sdiff_sdiff_eq_self hc]
      rw [this]; exact hcount c hc
    · have h1 : (univ.filter (fun j : T ↦ f j = c)) = ∅ := by
        ext j; simp only [mem_filter, mem_univ, true_and, Finset.notMem_empty, iff_false]
        intro h; exact hc (h ▸ hAsub j)
      have h2 : (univ.filter (fun j : T ↦ g j = c)) = ∅ := by
        ext j; simp only [mem_filter, mem_univ, true_and, Finset.notMem_empty, iff_false]
        intro h; exact hc (h ▸ Finset.sdiff_subset)
      rw [h1, h2]
  let e : ∀ c, {j // f j = c} ≃ {j // g j = c} := fun c ↦ Fintype.equivOfCardEq (hcard c)
  refine ⟨Equiv.ofFiberEquiv e, fun j ↦ ?_⟩
  have hmap := Equiv.ofFiberEquiv_map e j
  simp only [f, g] at hmap
  rw [paired_iff hmm' j.2 (Equiv.ofFiberEquiv e j).2, ← hmap,
    Finset.sdiff_sdiff_eq_self (hAsub _)]

/-- **Theorem `th:product-pair`, conditions (1)–(3).** On the interior of the simplex, for a code with distinct code words,
strong consistency, weak consistency and pair structure of every class pair are equivalent. -/
theorem product_consistent_tfae (C : Code M n) (hdistinct : ∀ a b : Fin M, a ≠ b → C a ≠ C b) :
    List.TFAE [StrongConsistent (prodScore C) (simplexInt M),
      WeakConsistent (prodScore C) (simplexInt M),
      ∀ m m' : Fin M, m ≠ m' → PairStructure C m m'] := by
  tfae_have 1 → 2 := StrongConsistent.weak
  tfae_have 2 → 3 := fun hW m m' hmm' ↦ pairStructure_of_weak hW hmm'
  tfae_have 3 → 1 := strong_of_pairStructure C hdistinct
  tfae_finish

end EcocProofs.SumProd


==> anc/SumProdLean/EcocProofs/SumProd/SumDecoder.lean <==
import EcocProofs.SumProd.Basic

/-!
# Sum decoder: MAP-consistent iff the code is equidistant (James & Hastie 1998)

Paper: Lemma `lem:distance-identity` and Proposition `prop:sum-equidistant` (a restatement of
James & Hastie 1998, Theorem 1).

* `sumScore_eq` : on the simplex, `V_m = ∑_k π_k (n - d(k,m))`.
* `sumScore_sub` : `V_m - V_{m'} = ∑_k π_k (d(k,m') - d(k,m))`
  (the distance identity, Eq. `eq:distance-identity`, with the terms `k = m, m'` included).
* `sum_consistent_iff_equidistant` : for `M ≥ 3` and distinct code words, strong consistency,
  weak consistency and equidistance are equivalent.
-/

open Finset

namespace EcocProofs.SumProd

variable {M n : ℕ}

/-- The `j`-th term of `V_m` is the posterior mass of the classes agreeing with `m` on `j`. -/
lemma sumScore_term (C : Code M n) (π : Fin M → ℝ) (hπ : ∑ k, π k = 1) (m : Fin M)
    (j : Fin n) :
    bit (C m j) * colProb C π j + (1 - bit (C m j)) * (1 - colProb C π j) =
      ∑ k, π k * (if C k j = C m j then 1 else 0) := by
  unfold colProb
  cases hm : C m j
  · have h : ∀ k, π k * (if C k j = false then (1 : ℝ) else 0) = π k - π k * bit (C k j) := by
      intro k; cases C k j <;> simp [bit]
    rw [Finset.sum_congr rfl (fun k _ ↦ h k), Finset.sum_sub_distrib, hπ]
    simp [bit]
  · have h : ∀ k, π k * (if C k j = true then (1 : ℝ) else 0) = π k * bit (C k j) := by
      intro k; cases C k j <;> simp [bit]
    rw [Finset.sum_congr rfl (fun k _ ↦ h k)]
    simp [bit]

/-- `V_m = ∑_k π_k (n - d(k,m))` on the simplex. -/
lemma sumScore_eq (C : Code M n) (π : Fin M → ℝ) (hπ : ∑ k, π k = 1) (m : Fin M) :
    sumScore C π m = ∑ k, π k * ((n : ℝ) - hdist C k m) := by
  unfold sumScore
  simp_rw [sumScore_term C π hπ m]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun k _ ↦ ?_
  rw [← Finset.mul_sum]
  congr 1
  have hsplit := Finset.card_filter_add_card_filter_not (s := (univ : Finset (Fin n)))
    (p := fun j ↦ C k j = C m j)
  simp only [Finset.card_univ, Fintype.card_fin] at hsplit
  rw [Finset.sum_boole]
  unfold hdist
  rw [eq_sub_iff_add_eq]
  exact_mod_cast hsplit

/-- Distance identity: `V_m - V_{m'} = ∑_k π_k (d(k,m') - d(k,m))`. -/
lemma sumScore_sub (C : Code M n) (π : Fin M → ℝ) (hπ : ∑ k, π k = 1) (m m' : Fin M) :
    sumScore C π m - sumScore C π m' = ∑ k, π k * ((hdist C k m' : ℝ) - hdist C k m) := by
  rw [sumScore_eq C π hπ, sumScore_eq C π hπ, ← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun k _ ↦ ?_
  ring

/-- For an equidistant code, `V_m - V_{m'} = d (π_m - π_{m'})`. -/
lemma sumScore_sub_of_equidistant {C : Code M n} (hC : Equidistant C) {d : ℕ}
    (hd : ∀ a b : Fin M, a ≠ b → hdist C a b = d) (π : Fin M → ℝ) (hπ : ∑ k, π k = 1)
    {m m' : Fin M} (hmm' : m ≠ m') :
    sumScore C π m - sumScore C π m' = d * (π m - π m') := by
  have _ := hC
  rw [sumScore_sub C π hπ]
  have hdiag : ∀ a, hdist C a a = 0 := fun a ↦ by simp [hdist]
  rw [← Finset.sum_erase_add _ _ (Finset.mem_univ m),
    ← Finset.sum_erase_add _ _ (Finset.mem_erase.2 ⟨hmm'.symm, Finset.mem_univ m'⟩)]
  have hrest : ∑ k ∈ ((univ.erase m).erase m'), π k * ((hdist C k m' : ℝ) - hdist C k m) = 0 := by
    refine Finset.sum_eq_zero fun k hk ↦ ?_
    simp only [Finset.mem_erase] at hk
    rw [hd k m' hk.1, hd k m hk.2.1]; ring
  rw [hrest, hd m' m hmm'.symm, hd m m' hmm', hdiag, hdiag]
  push_cast; ring

/-- Strong MAP-consistency of a score on the simplex. -/
def StrongConsistent (D : (Fin M → ℝ) → Fin M → ℝ) (S : Set (Fin M → ℝ)) : Prop :=
  ∀ π ∈ S, ∀ m m' : Fin M, m ≠ m' → SignType.sign (D π m - D π m') = SignType.sign (π m - π m')

/-- Weak MAP-consistency: `π_m > π_{m'} → D_m > D_{m'}`. -/
def WeakConsistent (D : (Fin M → ℝ) → Fin M → ℝ) (S : Set (Fin M → ℝ)) : Prop :=
  ∀ π ∈ S, ∀ m m' : Fin M, π m' < π m → D π m' < D π m

lemma StrongConsistent.weak {D : (Fin M → ℝ) → Fin M → ℝ} {S : Set (Fin M → ℝ)}
    (h : StrongConsistent D S) : WeakConsistent D S := by
  intro π hπ m m' hlt
  have hne : m ≠ m' := fun h ↦ by subst h; exact lt_irrefl _ hlt
  have := h π hπ m m' hne
  rw [sign_pos (sub_pos.2 hlt)] at this
  exact sub_pos.1 (sign_eq_one_iff.1 this)

/-- The three-point posterior used in the necessity proof:
`π_k = t`, `π_m = (1-t)/2 + ε`, `π_{m'} = (1-t)/2 - ε`, zero elsewhere. -/
noncomputable def threePoint (k m m' : Fin M) (t ε : ℝ) : Fin M → ℝ := fun i ↦
  if i = k then t else if i = m then (1 - t) / 2 + ε else if i = m' then (1 - t) / 2 - ε else 0

lemma threePoint_mem {k m m' : Fin M} (hkm : k ≠ m) (hkm' : k ≠ m') (hmm' : m ≠ m')
    {t ε : ℝ} (ht0 : 0 ≤ t) (_ht1 : t ≤ 1) (hε : |ε| ≤ (1 - t) / 2) :
    threePoint k m m' t ε ∈ simplex M := by
  have h1 := neg_abs_le ε
  have h2 := le_abs_self ε
  refine ⟨fun i ↦ ?_, ?_⟩
  · unfold threePoint
    split_ifs <;> linarith
  · unfold threePoint
    rw [Finset.sum_ite, Finset.sum_const, Finset.filter_eq' univ k, if_pos (mem_univ _)]
    simp only [card_singleton, one_smul]
    rw [Finset.sum_ite, Finset.sum_ite, Finset.sum_const_zero, add_zero]
    have hA : ({x ∈ ({x ∈ univ | ¬x = k} : Finset (Fin M)) | x = m} : Finset (Fin M)) = {m} := by
      ext x; simp only [mem_filter, mem_univ, true_and, mem_singleton]
      constructor
      · exact fun h ↦ h.2
      · intro h; subst h; exact ⟨fun h' ↦ hkm h'.symm, rfl⟩
    have hB : ({x ∈ ({x ∈ ({x ∈ univ | ¬x = k} : Finset (Fin M)) | ¬x = m}) | x = m'} :
        Finset (Fin M)) = {m'} := by
      ext x; simp only [mem_filter, mem_univ, true_and, mem_singleton]
      constructor
      · exact fun h ↦ h.2
      · intro h; subst h; exact ⟨⟨fun h' ↦ hkm' h'.symm, fun h' ↦ hmm' h'.symm⟩, rfl⟩
    rw [hA, hB]
    simp only [sum_singleton]
    ring

/-- Weak consistency forces `d(k,m) = d(k,m')` for any three distinct classes. -/
lemma hdist_eq_of_weak {C : Code M n} (hW : WeakConsistent (sumScore C) (simplex M))
    {k m m' : Fin M} (hkm : k ≠ m) (hkm' : k ≠ m') (hmm' : m ≠ m') :
    hdist C k m = hdist C k m' := by
  -- V_m - V_{m'} = 2 ε d(m,m') + t (d(k,m') - d(k,m)) at the three-point posterior
  have key : ∀ t ε : ℝ, 0 ≤ t → t ≤ 1 → |ε| ≤ (1 - t) / 2 →
      sumScore C (threePoint k m m' t ε) m - sumScore C (threePoint k m m' t ε) m' =
        2 * ε * hdist C m m' + t * ((hdist C k m' : ℝ) - hdist C k m) := by
    intro t ε ht0 ht1 hε
    have hmem := threePoint_mem hkm hkm' hmm' ht0 ht1 hε
    rw [sumScore_sub C _ hmem.2]
    rw [← Finset.sum_erase_add _ _ (Finset.mem_univ k),
      ← Finset.sum_erase_add _ _ (Finset.mem_erase.2 ⟨fun h ↦ hkm h.symm, Finset.mem_univ m⟩),
      ← Finset.sum_erase_add _ _ (Finset.mem_erase.2
        ⟨fun h ↦ hmm' h.symm, Finset.mem_erase.2 ⟨fun h ↦ hkm' h.symm, Finset.mem_univ m'⟩⟩)]
    have hrest : ∑ i ∈ (((univ.erase k).erase m).erase m'),
        threePoint k m m' t ε i * ((hdist C i m' : ℝ) - hdist C i m) = 0 := by
      refine Finset.sum_eq_zero fun i hi ↦ ?_
      simp only [Finset.mem_erase] at hi
      simp [threePoint, hi.1, hi.2.1, hi.2.2.1]
    rw [hrest]
    have hdiag : ∀ a, hdist C a a = 0 := fun a ↦ by simp [hdist]
    simp only [threePoint, if_neg hkm.symm, if_neg hkm'.symm, if_neg hmm'.symm,
      hdiag, hdist_comm C m' m]
    push_cast; ring
  set D : ℤ := (hdist C k m' : ℤ) - hdist C k m with hD
  by_contra hne
  have hD0 : D ≠ 0 := by
    intro h; apply hne; rw [hD] at h; omega
  set ε : ℝ := 1 / (8 * ((n : ℝ) + 1)) with hε
  have hn : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  have hεpos : 0 < ε := by positivity
  have hεle : ε ≤ 1 / 8 := by
    rw [hε]; apply div_le_div_of_nonneg_left (by norm_num) (by norm_num); linarith
  have hdle : (hdist C m m' : ℝ) ≤ n := by
    have : hdist C m m' ≤ n := by
      unfold hdist; exact (Finset.card_filter_le _ _).trans (by simp)
    exact_mod_cast this
  have hεd : 2 * ε * hdist C m m' < 1 / 2 := by
    have : 2 * ε * hdist C m m' ≤ 2 * ε * n := by gcongr
    have h2 : 2 * ε * n < 1 / 2 := by
      rw [hε]; field_simp; nlinarith
    linarith
  have hεd0 : 0 ≤ 2 * ε * hdist C m m' := by positivity
  have hDreal : ((hdist C k m' : ℝ) - hdist C k m) = (D : ℝ) := by rw [hD]; push_cast; ring
  rcases lt_or_gt_of_ne hD0 with hneg | hpos
  · -- D ≤ -1: at ε > 0, MAP prefers m but V_m < V_{m'}
    have hmem := threePoint_mem hkm hkm' hmm' (t := 1 / 2) (ε := ε) (by norm_num) (by norm_num)
      (by rw [abs_of_pos hεpos]; linarith)
    have hlt : threePoint k m m' (1 / 2) ε m' < threePoint k m m' (1 / 2) ε m := by
      simp [threePoint, hkm.symm, hkm'.symm, hmm'.symm]
      linarith
    have hV := sub_pos.2 (hW _ hmem m m' hlt)
    rw [key _ _ (by norm_num) (by norm_num) (by rw [abs_of_pos hεpos]; linarith), hDreal] at hV
    have : (D : ℝ) ≤ -1 := by exact_mod_cast (show D ≤ -1 by omega)
    linarith
  · -- D ≥ 1: at -ε, MAP prefers m' but V_m > V_{m'}
    have habs : |(-ε)| ≤ (1 - 1 / 2) / 2 := by rw [abs_neg, abs_of_pos hεpos]; linarith
    have hmem := threePoint_mem hkm hkm' hmm' (t := 1 / 2) (ε := -ε) (by norm_num) (by norm_num)
      habs
    have hlt : threePoint k m m' (1 / 2) (-ε) m < threePoint k m m' (1 / 2) (-ε) m' := by
      simp [threePoint, hkm.symm, hkm'.symm, hmm'.symm]
      linarith
    have hV := sub_neg.2 (hW _ hmem m' m hlt)
    rw [key _ _ (by norm_num) (by norm_num) habs, hDreal] at hV
    have : (1 : ℝ) ≤ D := by exact_mod_cast (show 1 ≤ D by omega)
    linarith

/-- If `d(k,m) = d(k,m')` for all distinct triples, the code is equidistant (chain argument). -/
lemma equidistant_of_triple {C : Code M n}
    (h : ∀ k m m' : Fin M, k ≠ m → k ≠ m' → m ≠ m' → hdist C k m = hdist C k m') :
    Equidistant C := by
  -- d(a,b) = d(a,e) for every e ≠ a
  have step : ∀ a b e : Fin M, a ≠ b → a ≠ e → hdist C a b = hdist C a e := by
    intro a b e hab hae
    by_cases hbe : b = e
    · rw [hbe]
    · exact h a b e hab hae hbe
  intro a b c e hab hce
  by_cases hea : e = a
  · subst hea
    rw [step e b c hab (Ne.symm hce), hdist_comm]
  · rw [step a b e hab (Ne.symm hea), hdist_comm, step e a c hea (Ne.symm hce), hdist_comm]

/-- **Proposition `prop:sum-equidistant`.** For `M ≥ 3` and distinct code words, the sum decoder is (strongly)
MAP-consistent on the simplex iff it is weakly consistent iff the code is equidistant. -/
theorem sum_consistent_iff_equidistant (C : Code M n) (hM : 3 ≤ M)
    (hdistinct : ∀ a b : Fin M, a ≠ b → C a ≠ C b) :
    List.TFAE [StrongConsistent (sumScore C) (simplex M),
      WeakConsistent (sumScore C) (simplex M), Equidistant C] := by
  tfae_have 1 → 2 := StrongConsistent.weak
  tfae_have 2 → 3 := fun hW ↦
    equidistant_of_triple fun k m m' hkm hkm' hmm' ↦ hdist_eq_of_weak hW hkm hkm' hmm'
  tfae_have 3 → 1 := by
    intro hC π hπ m m' hmm'
    set d := hdist C ⟨0, by omega⟩ ⟨1, by omega⟩
    have hd : ∀ a b : Fin M, a ≠ b → hdist C a b = d := fun a b hab ↦
      hC a b ⟨0, by omega⟩ ⟨1, by omega⟩ hab (by simp [Fin.ext_iff])
    rw [sumScore_sub_of_equidistant hC hd π hπ.2 hmm']
    have hdpos : (0 : ℝ) < d := by
      rw [← hd m m' hmm']; exact_mod_cast hdist_pos (hdistinct m m' hmm')
    rw [sign_mul, sign_pos hdpos, one_mul]
  tfae_finish

end EcocProofs.SumProd


==> anc/SumProdLean/EcocProofs/SumProd/Sylvester.lean <==
import EcocProofs.SumProd.WorstCase

/-!
# The Sylvester Hadamard code: invisible class and the worst-case reversal

Paper: Proposition `prop:invisible-class`, Theorem `th:worst-case` (Sylvester instance).

Classes are indexed by `V = 𝔽₂ᵗ` (`Fin t → ZMod 2`), columns by the nonzero vectors, and
`c_{aj} = 1` iff `⟨a, j⟩ = 0`, i.e. `c_{aj} = (1 + χ_a(j))/2` with `χ_a(j) = (-1)^{⟨a,j⟩}`.

* `sum_chi` : `∑_j χ_a(j) = 0` for `a ≠ 0`.
* `card_T_real`, `card_quarter_real` : `#{⟨m,j⟩ = 1} = 2^t/2` and, for `m, b₁, b₂` linearly
  independent, `#{⟨m,j⟩ = 1, ⟨b₁,j⟩ = ⟨b₂,j⟩ = 0} = 2^t/8` (character sums).
* `sylvester_invisible` : for a class pair `(a, a')` the class `a + a'` has bit `0` on `T`,
  so `L_a - L_{a'}` does not depend on `π_{a+a'}`.
* `sylvester_worst_case` : Theorem `th:worst-case` for `M = 2^t ≥ 8` and every class `m ≠ 0`.
-/

open Finset

namespace EcocProofs.SumProd

/-- `𝔽₂ᵗ`. -/
abbrev V (t : ℕ) := Fin t → ZMod 2

variable {t : ℕ}

/-- Character `χ_a(j) = (-1)^{⟨a, j⟩}`. -/
noncomputable def chi (a j : V t) : ℝ := if a ⬝ᵥ j = 0 then 1 else -1

lemma zmod2_cases (x : ZMod 2) : x = 0 ∨ x = 1 := by revert x; decide

lemma zmod2_one_add_one : (1 : ZMod 2) + 1 = 0 := by decide

lemma V_add_eq_zero_iff {x y : V t} : x + y = 0 ↔ x = y := by
  constructor
  · intro h; funext i
    have := congrFun h i
    simp only [Pi.add_apply, Pi.zero_apply] at this
    rcases zmod2_cases (x i) with h1 | h1 <;> rcases zmod2_cases (y i) with h2 | h2 <;>
      simp_all [zmod2_one_add_one]
  · rintro rfl; funext i
    simp only [Pi.add_apply, Pi.zero_apply]
    rcases zmod2_cases (x i) with h1 | h1 <;> simp [h1, zmod2_one_add_one]

lemma chi_mul (a b j : V t) : chi a j * chi b j = chi (a + b) j := by
  unfold chi; rw [add_dotProduct]
  rcases zmod2_cases (a ⬝ᵥ j) with h | h <;> rcases zmod2_cases (b ⬝ᵥ j) with h' | h' <;>
    simp [h, h', zmod2_one_add_one]

lemma sum_chi {a : V t} (ha : a ≠ 0) : ∑ j, chi a j = 0 := by
  obtain ⟨i, hi⟩ : ∃ i, a i ≠ 0 := by
    by_contra h; push Not at h; exact ha (funext h)
  have hai : a i = 1 := (zmod2_cases _).resolve_left hi
  set e : V t := Pi.single i 1
  have hflip : ∀ j, chi a (j + e) = -chi a j := by
    intro j; unfold chi
    rw [dotProduct_add, dotProduct_single, hai, mul_one]
    rcases zmod2_cases (a ⬝ᵥ j) with h | h <;> simp [h, zmod2_one_add_one]
  have := Equiv.sum_comp (Equiv.addRight e) (chi a)
  simp only [Equiv.coe_addRight, hflip, sum_neg_distrib] at this
  linarith

lemma chi_cases (a j : V t) : chi a j = 1 ∨ chi a j = -1 := by
  unfold chi; split_ifs <;> simp

lemma card_V : Fintype.card (V t) = 2 ^ t := by simp

lemma card_T_real {m : V t} (hm : m ≠ 0) : (#{j : V t | m ⬝ᵥ j ≠ 0} : ℝ) = 2 ^ t / 2 := by
  rw [Finset.natCast_card_filter]
  have h : ∀ j, (if m ⬝ᵥ j ≠ 0 then (1 : ℝ) else 0) = (1 - chi m j) / 2 := by
    intro j; unfold chi; by_cases h : m ⬝ᵥ j = 0 <;> simp [h] <;> norm_num
  simp_rw [h, ← Finset.sum_div, Finset.sum_sub_distrib, sum_chi hm]
  simp [card_V]

lemma card_quarter_real {m b₁ b₂ : V t} (h1 : m ≠ 0) (h2 : b₁ ≠ 0) (h3 : b₂ ≠ 0)
    (h4 : m + b₁ ≠ 0) (h5 : m + b₂ ≠ 0) (h6 : b₁ + b₂ ≠ 0) (h7 : m + b₁ + b₂ ≠ 0) :
    (#{j : V t | m ⬝ᵥ j ≠ 0 ∧ b₁ ⬝ᵥ j = 0 ∧ b₂ ⬝ᵥ j = 0} : ℝ) = 2 ^ t / 8 := by
  rw [Finset.natCast_card_filter]
  have h : ∀ j, (if m ⬝ᵥ j ≠ 0 ∧ b₁ ⬝ᵥ j = 0 ∧ b₂ ⬝ᵥ j = 0 then (1 : ℝ) else 0) =
      (1 + chi b₁ j + chi b₂ j + chi (b₁ + b₂) j - chi m j - chi (m + b₁) j - chi (m + b₂) j -
        chi (m + b₁ + b₂) j) / 8 := by
    intro j; unfold chi; simp only [add_dotProduct]
    rcases zmod2_cases (m ⬝ᵥ j) with hx | hx <;> rcases zmod2_cases (b₁ ⬝ᵥ j) with hy | hy <;>
      rcases zmod2_cases (b₂ ⬝ᵥ j) with hz | hz <;> simp [hx, hy, hz, zmod2_one_add_one] <;>
      norm_num
  simp_rw [h, ← Finset.sum_div, Finset.sum_sub_distrib, Finset.sum_add_distrib, sum_chi h1,
    sum_chi h2, sum_chi h3, sum_chi h4, sum_chi h5, sum_chi h6, sum_chi h7]
  simp [card_V]

/-! ## The code -/

lemma card_W : Fintype.card {j : V t // j ≠ 0} = 2 ^ t - 1 := by
  rw [Fintype.card_subtype_compl, Fintype.card_subtype_eq, card_V]

/-- Indexing of the classes. -/
noncomputable def eV (t : ℕ) : V t ≃ Fin (2 ^ t) := Fintype.equivFinOfCardEq card_V

/-- Indexing of the columns (nonzero vectors). -/
noncomputable def eW (t : ℕ) : {j : V t // j ≠ 0} ≃ Fin (2 ^ t - 1) :=
  Fintype.equivFinOfCardEq card_W

/-- The normalized Sylvester Hadamard code: `c_{aj} = 1` iff `⟨a, j⟩ = 0`. -/
noncomputable def sylvester (t : ℕ) : Code (2 ^ t) (2 ^ t - 1) :=
  fun i c ↦ decide ((eV t).symm i ⬝ᵥ ((eW t).symm c).1 = 0)

/-- Column vector of a column index. -/
noncomputable abbrev col (c : Fin (2 ^ t - 1)) : V t := ((eW t).symm c).1

lemma sylvester_apply (a : V t) (c : Fin (2 ^ t - 1)) :
    sylvester t (eV t a) c = decide (a ⬝ᵥ col c = 0) := by
  simp [sylvester, col]

lemma sylvester_zero (c : Fin (2 ^ t - 1)) : sylvester t (eV t 0) c = true := by
  simp [sylvester_apply]

lemma tau_sylvester (a : V t) (c : Fin (2 ^ t - 1)) :
    tau (sylvester t) (eV t 0) (eV t a) c = chi a (col c) := by
  unfold tau chi
  rw [sylvester_zero, sylvester_apply]
  by_cases h : a ⬝ᵥ col c = 0 <;> simp [h]

lemma mem_Tset_sylvester {a b : V t} {c : Fin (2 ^ t - 1)} :
    c ∈ Tset (sylvester t) (eV t a) (eV t b) ↔ (a + b) ⬝ᵥ col c ≠ 0 := by
  rw [mem_Tset, sylvester_apply, sylvester_apply, add_dotProduct]
  rcases zmod2_cases (a ⬝ᵥ col c) with h | h <;> rcases zmod2_cases (b ⬝ᵥ col c) with h' | h' <;>
    simp [h, h', zmod2_one_add_one]

/-- Counting columns through `eW`: a predicate false at `0`. -/
lemma card_cols (P : V t → Prop) [DecidablePred P] (hP : ¬ P 0) :
    #{c : Fin (2 ^ t - 1) | P (col c)} = #{j : V t | P j} := by
  refine Finset.card_bij (fun c _ ↦ col c) (fun c hc ↦ ?_) (fun c₁ _ c₂ _ h ↦ ?_) (fun j hj ↦ ?_)
  · simpa using hc
  · exact (eW t).symm.injective (Subtype.ext h)
  · have hj' : P j := by simpa using hj
    have hj0 : j ≠ 0 := fun h ↦ hP (h ▸ hj')
    exact ⟨eW t ⟨j, hj0⟩, by simpa [col] using hj', by simp [col]⟩

/-- **Proposition `prop:invisible-class`.** For a class pair `(a, a')` of the Sylvester code,
the class `a + a'` has bit `0` on every column of `T`, so `L_a - L_{a'}` does not depend on
`π_{a+a'}`. -/
theorem sylvester_invisible (a a' : V t) :
    (∀ c ∈ Tset (sylvester t) (eV t a) (eV t a'), sylvester t (eV t (a + a')) c = false) ∧
    ∀ π π' : Fin (2 ^ t) → ℝ, (∀ k, k ≠ eV t (a + a') → π k = π' k) →
      prodScore (sylvester t) π (eV t a) - prodScore (sylvester t) π (eV t a') =
        prodScore (sylvester t) π' (eV t a) - prodScore (sylvester t) π' (eV t a') := by
  have hbit : ∀ c ∈ Tset (sylvester t) (eV t a) (eV t a'),
      sylvester t (eV t (a + a')) c = false := by
    intro c hc
    rw [mem_Tset_sylvester] at hc
    rw [sylvester_apply]; simpa using hc
  refine ⟨hbit, fun π π' hπ ↦ ?_⟩
  unfold prodScore
  rw [← Finset.sum_sub_distrib, ← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun c _ ↦ ?_
  by_cases hc : c ∈ Tset (sylvester t) (eV t a) (eV t a')
  · have hp : colProb (sylvester t) π c = colProb (sylvester t) π' c := by
      unfold colProb
      refine Finset.sum_congr rfl fun k _ ↦ ?_
      by_cases hk : k = eV t (a + a')
      · subst hk; simp [bit, hbit c hc]
      · rw [hπ k hk]
    rw [hp]
  · have : sylvester t (eV t a) c = sylvester t (eV t a') c := by
      by_contra h; exact hc (mem_Tset.2 h)
    rw [this, sub_self, sub_self]

/-- **Theorem `th:worst-case`** for the Sylvester Hadamard code: for `M = 2^t ≥ 8`, every class
`m ≠ 0` and every `ε ∈ (0, δ̄)` there is an interior posterior with `π_m - π_0 = ε` under which
`m` is the MAP class but the product decoder prefers class `0`. -/
theorem sylvester_worst_case (ht : 3 ≤ t) {mv : V t} (hmv : mv ≠ 0) {ε : ℝ} (hε0 : 0 < ε)
    (hε : ε < deltaBar) :
    ∃ π ∈ simplexInt (2 ^ t), π (eV t mv) - π (eV t 0) = ε ∧
      (∀ k, k ≠ eV t mv → π k < π (eV t mv)) ∧
      prodScore (sylvester t) π (eV t mv) < prodScore (sylvester t) π (eV t 0) := by
  classical
  have hcard : 8 ≤ #(univ : Finset (V t)) := by
    rw [card_univ, card_V]
    calc 8 = 2 ^ 3 := by norm_num
      _ ≤ 2 ^ t := Nat.pow_le_pow_right (by norm_num) ht
  -- choose b₁ ∉ {0, m} and b₂ ∉ {0, m, b₁, m + b₁}
  obtain ⟨b₁, -, hb₁⟩ := Finset.exists_mem_notMem_of_card_lt_card
    (s := ({0, mv} : Finset (V t))) (t := univ) (by
      have := Finset.card_le_two (a := (0 : V t)) (b := mv); omega)
  obtain ⟨b₂, -, hb₂⟩ := Finset.exists_mem_notMem_of_card_lt_card
    (s := ({0, mv, b₁, mv + b₁} : Finset (V t))) (t := univ) (by
      have := Finset.card_le_four (a := (0 : V t)) (b := mv) (c := b₁) (d := mv + b₁); omega)
  simp only [mem_insert, mem_singleton, not_or] at hb₁ hb₂
  obtain ⟨hb₁0, hb₁m⟩ := hb₁
  obtain ⟨hb₂0, hb₂m, hb₂1, hb₂m1⟩ := hb₂
  have n4 : mv + b₁ ≠ 0 := fun h ↦ hb₁m (V_add_eq_zero_iff.1 h).symm
  have n5 : mv + b₂ ≠ 0 := fun h ↦ hb₂m (V_add_eq_zero_iff.1 h).symm
  have n6 : b₁ + b₂ ≠ 0 := fun h ↦ hb₂1 (V_add_eq_zero_iff.1 h).symm
  have n7 : mv + b₁ + b₂ ≠ 0 := fun h ↦ hb₂m1 (V_add_eq_zero_iff.1 h).symm
  set b₃ := b₁ + b₂ with hb₃
  have hb₃m : b₃ ≠ mv := fun h ↦ n7 (by rw [add_assoc, ← hb₃, h, V_add_eq_zero_iff])
  have hb₁₃ : b₁ ≠ b₃ := fun h ↦ hb₂0 (add_eq_left.1 h.symm)
  have hb₂₃ : b₂ ≠ b₃ := fun h ↦ hb₁0 (add_eq_right.1 h.symm)
  have hinj := (eV t).injective
  have hm : eV t 0 ≠ eV t mv := hinj.ne (Ne.symm hmv)
  have hbg : ∀ b : V t, b ≠ 0 → b ≠ mv → eV t b ∈ bgSet (eV t 0) (eV t mv) := fun b h0 hm' ↦
    mem_bgSet.2 ⟨hinj.ne h0, hinj.ne hm'⟩
  have hT : ∀ c, c ∈ Tset (sylvester t) (eV t 0) (eV t mv) ↔ mv ⬝ᵥ col c ≠ 0 := fun c ↦ by
    rw [mem_Tset_sylvester, zero_add]
  have hsum : ∀ c, tau (sylvester t) (eV t 0) (eV t b₁) c + tau (sylvester t) (eV t 0) (eV t b₂) c +
      tau (sylvester t) (eV t 0) (eV t b₃) c =
        chi b₁ (col c) + chi b₂ (col c) + chi b₁ (col c) * chi b₂ (col c) := fun c ↦ by
    rw [tau_sylvester, tau_sylvester, tau_sylvester, hb₃, chi_mul]
  have h3iff : ∀ c, chi b₁ (col c) + chi b₂ (col c) + chi b₁ (col c) * chi b₂ (col c) = 3 ↔
      b₁ ⬝ᵥ col c = 0 ∧ b₂ ⬝ᵥ col c = 0 := fun c ↦ by
    unfold chi; by_cases h1 : b₁ ⬝ᵥ col c = 0 <;> by_cases h2 : b₂ ⬝ᵥ col c = 0 <;>
      simp [h1, h2] <;> norm_num
  have hTcard : (#(Tset (sylvester t) (eV t 0) (eV t mv)) : ℝ) = 2 ^ t / 2 := by
    have : Tset (sylvester t) (eV t 0) (eV t mv) = univ.filter (fun c ↦ mv ⬝ᵥ col c ≠ 0) := by
      ext c; simp only [hT c, mem_filter, mem_univ, true_and]
    rw [this, card_cols (fun j ↦ mv ⬝ᵥ j ≠ 0) (by simp)]
    exact card_T_real hmv
  have hQcard : (#{c ∈ Tset (sylvester t) (eV t 0) (eV t mv) |
      tau (sylvester t) (eV t 0) (eV t b₁) c + tau (sylvester t) (eV t 0) (eV t b₂) c +
        tau (sylvester t) (eV t 0) (eV t b₃) c = 3} : ℝ) = 2 ^ t / 8 := by
    have : (Tset (sylvester t) (eV t 0) (eV t mv)).filter (fun c ↦
        tau (sylvester t) (eV t 0) (eV t b₁) c + tau (sylvester t) (eV t 0) (eV t b₂) c +
          tau (sylvester t) (eV t 0) (eV t b₃) c = 3) =
        univ.filter (fun c ↦ mv ⬝ᵥ col c ≠ 0 ∧ b₁ ⬝ᵥ col c = 0 ∧ b₂ ⬝ᵥ col c = 0) := by
      ext c; simp only [mem_filter, mem_univ, true_and, hT c, hsum c, h3iff c]
    rw [this, card_cols (fun j ↦ mv ⬝ᵥ j ≠ 0 ∧ b₁ ⬝ᵥ j = 0 ∧ b₂ ⬝ᵥ j = 0) (by simp)]
    exact card_quarter_real hmv hb₁0 hb₂0 n4 n5 n6 n7
  refine reversal_of_two_point (sylvester t) hm (hbg b₁ hb₁0 hb₁m) (hbg b₂ hb₂0 hb₂m)
    (hbg b₃ n6 hb₃m) (hinj.ne (Ne.symm hb₂1)) (hinj.ne hb₁₃) (hinj.ne hb₂₃) ?_ ?_ ?_ hε0 hε
  · intro c _
    rw [hsum c]
    rcases chi_cases b₁ (col c) with h1 | h1 <;> rcases chi_cases b₂ (col c) with h2 | h2 <;>
      rw [h1, h2] <;> norm_num
  · have : ((4 * #{c ∈ Tset (sylvester t) (eV t 0) (eV t mv) |
        tau (sylvester t) (eV t 0) (eV t b₁) c + tau (sylvester t) (eV t 0) (eV t b₂) c +
          tau (sylvester t) (eV t 0) (eV t b₃) c = 3} : ℕ) : ℝ) =
        #(Tset (sylvester t) (eV t 0) (eV t mv)) := by
      push_cast; rw [hQcard, hTcard]; ring
    exact_mod_cast this
  · rw [← Finset.card_pos]
    have : (0 : ℝ) < #(Tset (sylvester t) (eV t 0) (eV t mv)) := by rw [hTcard]; positivity
    exact_mod_cast this

/-! ## The Sylvester code is a Hadamard code -/

lemma card_rows (P : V t → Prop) [DecidablePred P] :
    #{k : Fin (2 ^ t) | P ((eV t).symm k)} = #{a : V t | P a} := by
  refine Finset.card_bij (fun k _ ↦ (eV t).symm k) (fun k hk ↦ by simpa using hk)
    (fun _ _ _ _ h ↦ (eV t).symm.injective h) (fun a ha ↦ ⟨eV t a, by simpa using ha, by simp⟩)

lemma card_T_nat {w : V t} (hw : w ≠ 0) : #{j : V t | w ⬝ᵥ j ≠ 0} * 2 = 2 ^ t := by
  have h := card_T_real hw
  have : ((#{j : V t | w ⬝ᵥ j ≠ 0} * 2 : ℕ) : ℝ) = ((2 ^ t : ℕ) : ℝ) := by
    push_cast; rw [h]; ring
  exact_mod_cast this

/-- Distinct columns of the Sylvester code differ in exactly `M/2` rows. -/
theorem sylvester_colOrthogonal : ColOrthogonal (sylvester t) := by
  intro c c' hcc
  have hj : col c + col c' ≠ 0 := fun h ↦
    hcc ((eW t).symm.injective (Subtype.ext (V_add_eq_zero_iff.1 h)))
  have e : ({k | sylvester t k c ≠ sylvester t k c'} : Finset (Fin (2 ^ t))) =
      univ.filter (fun k ↦ (col c + col c') ⬝ᵥ (eV t).symm k ≠ 0) := by
    ext k
    obtain ⟨a, rfl⟩ := (eV t).surjective k
    simp only [mem_filter, mem_univ, true_and, sylvester_apply, Equiv.symm_apply_apply,
      dotProduct_comm (col c + col c') a, dotProduct_add]
    rcases zmod2_cases (a ⬝ᵥ col c) with h | h <;> rcases zmod2_cases (a ⬝ᵥ col c') with h' | h' <;>
      simp [h, h', zmod2_one_add_one]
  rw [e, card_rows (fun a ↦ (col c + col c') ⬝ᵥ a ≠ 0)]
  exact card_T_nat hj

lemma hdist_sylvester {a a' : V t} (h : a ≠ a') :
    hdist (sylvester t) (eV t a) (eV t a') * 2 = 2 ^ t := by
  have hw : a + a' ≠ 0 := fun h' ↦ h (V_add_eq_zero_iff.1 h')
  have e : hdist (sylvester t) (eV t a) (eV t a') = #{j : V t | (a + a') ⬝ᵥ j ≠ 0} := by
    unfold hdist
    rw [← card_cols (fun j ↦ (a + a') ⬝ᵥ j ≠ 0) (by simp)]
    congr 1; ext c; simp only [mem_filter, mem_univ, true_and]
    exact mem_Tset.symm.trans mem_Tset_sylvester
  rw [e]; exact card_T_nat hw

/-- The Sylvester code is equidistant with distance `M/2`. -/
theorem sylvester_equidistant : Equidistant (sylvester t) := by
  intro x y c e hxy hce
  obtain ⟨a, rfl⟩ := (eV t).surjective x
  obtain ⟨a', rfl⟩ := (eV t).surjective y
  obtain ⟨b, rfl⟩ := (eV t).surjective c
  obtain ⟨b', rfl⟩ := (eV t).surjective e
  have h1 := hdist_sylvester (t := t) (fun h ↦ hxy (congrArg (eV t) h))
  have h2 := hdist_sylvester (t := t) (fun h ↦ hce (congrArg (eV t) h))
  omega

/-- The code words of the Sylvester code are distinct. -/
theorem sylvester_distinct : ∀ x y : Fin (2 ^ t), x ≠ y → sylvester t x ≠ sylvester t y := by
  intro x y hxy hC
  obtain ⟨a, rfl⟩ := (eV t).surjective x
  obtain ⟨a', rfl⟩ := (eV t).surjective y
  have h := hdist_sylvester (t := t) (fun h ↦ hxy (congrArg (eV t) h))
  have h0 : hdist (sylvester t) (eV t a) (eV t a') = 0 := by simp [hdist, hC]
  rw [h0] at h
  have := Nat.one_le_two_pow (n := t); omega

/-- **Sylvester instance of Corollary `cor:hadamard-inconsistent`.** For `M = 2^t ≥ 8` the sum
decoder is MAP-consistent on the simplex, no class pair has pair structure, and the product
decoder is not even weakly MAP-consistent on the interior. -/
theorem sylvester_sum_vs_product (ht : 3 ≤ t) :
    StrongConsistent (sumScore (sylvester t)) (simplex (2 ^ t)) ∧
      (∀ m m' : Fin (2 ^ t), m ≠ m' → ¬ PairStructure (sylvester t) m m') ∧
      ¬ WeakConsistent (prodScore (sylvester t)) (simplexInt (2 ^ t)) := by
  have h8 : 8 ≤ 2 ^ t := by
    calc 8 = 2 ^ 3 := by norm_num
      _ ≤ 2 ^ t := Nat.pow_le_pow_right (by norm_num) ht
  refine ⟨((sum_consistent_iff_equidistant (sylvester t) (by omega) sylvester_distinct).out 1 3).2
    sylvester_equidistant, hadamard_product_inconsistent h8 sylvester_colOrthogonal
    sylvester_distinct⟩

end EcocProofs.SumProd


==> anc/SumProdLean/EcocProofs/SumProd/WorstCase.lean <==
import EcocProofs.SumProd.Corollaries

/-!
# Dimension-independent lower bound on the worst-case reversal margin (abstract part)

Paper: Theorem `th:worst-case` and its proof in Appendix `app:proofs`.

* `deltaBar` : the unique root in `[0, 2/5]` of `gRoot δ = F(3/5 - δ) - 3 F(1/5 + δ)`, i.e. of
  `3 artanh(0.2 + δ) = artanh(0.6 - δ)` (Eq. `eq:worst-case-eq`), with
  `0.01817 < deltaBar < 0.018175` (`deltaBar_bounds`).
* `reversal_of_two_point` : if a class pair `(m₀, m)` and three background classes `k₁, k₂, k₃`
  satisfy `τ₁ + τ₂ + τ₃ ∈ {3, -1}` on `T` with value `3` on exactly a quarter of `T`
  (the bias degenerates to `+0.6` (1/4) and `-0.2` (3/4) under mass `1/5` on the triple), then
  for every `ε ∈ (0, deltaBar)` there is an interior posterior with `π_m - π_{m₀} = ε`, `m` the
  MAP class, and `L_m < L_{m₀}`. The Sylvester instance is in `Sylvester.lean`.
-/

open Finset

namespace EcocProofs.SumProd

variable {M n : ℕ}

lemma F_eq_log_div {x : ℝ} (h1 : -1 < x) (h2 : x < 1) : F x = Real.log ((1 + x) / (1 - x)) := by
  unfold F; rw [Real.log_div (by linarith) (by linarith)]

/-- `gRoot δ = F(3/5 - δ) - 3 F(1/5 + δ)`; its root is the margin `δ̄`. -/
noncomputable def gRoot (δ : ℝ) : ℝ := F (3 / 5 - δ) - 3 * F (1 / 5 + δ)

lemma gRoot_strictAntiOn : StrictAntiOn gRoot (Set.Icc 0 (2 / 5)) := by
  intro x hx y hy hxy
  simp only [Set.mem_Icc] at hx hy
  have h1 : F (3 / 5 - y) < F (3 / 5 - x) :=
    F_strictMonoOn ⟨by linarith, by linarith⟩ ⟨by linarith, by linarith⟩ (by linarith)
  have h2 : F (1 / 5 + x) < F (1 / 5 + y) :=
    F_strictMonoOn ⟨by linarith, by linarith⟩ ⟨by linarith, by linarith⟩ (by linarith)
  unfold gRoot; linarith

lemma gRoot_continuousOn : ContinuousOn gRoot (Set.Icc 0 (2 / 5)) := by
  unfold gRoot F
  refine ContinuousOn.sub (ContinuousOn.sub ?_ ?_) (ContinuousOn.mul continuousOn_const
    (ContinuousOn.sub ?_ ?_)) <;>
  refine ContinuousOn.log (by fun_prop) fun x hx ↦ ?_ <;>
  simp only [Set.mem_Icc] at hx <;> linarith

/-- The sign of `gRoot` is decided by a rational inequality. -/
lemma gRoot_pos_iff {δ : ℝ} (h0 : 0 ≤ δ) (h1 : δ ≤ 2 / 5) :
    0 < gRoot δ ↔ ((6 / 5 + δ) / (4 / 5 - δ)) ^ 3 < (8 / 5 - δ) / (2 / 5 + δ) := by
  unfold gRoot
  rw [F_eq_log_div (by linarith) (by linarith), F_eq_log_div (by linarith) (by linarith)]
  have ea : (1 + (3 / 5 - δ)) / (1 - (3 / 5 - δ)) = (8 / 5 - δ) / (2 / 5 + δ) := by ring_nf
  have eb : (1 + (1 / 5 + δ)) / (1 - (1 / 5 + δ)) = (6 / 5 + δ) / (4 / 5 - δ) := by ring_nf
  rw [ea, eb, sub_pos]
  have hlog : 3 * Real.log ((6 / 5 + δ) / (4 / 5 - δ)) = Real.log (((6 / 5 + δ) / (4 / 5 - δ)) ^ 3) := by
    rw [Real.log_pow]; norm_num
  rw [hlog]
  have hb : 0 < (6 / 5 + δ) / (4 / 5 - δ) := div_pos (by linarith) (by linarith)
  exact Real.log_lt_log_iff (pow_pos hb 3) (div_pos (by linarith) (by linarith))

lemma gRoot_neg_iff {δ : ℝ} (h0 : 0 ≤ δ) (h1 : δ ≤ 2 / 5) :
    gRoot δ < 0 ↔ (8 / 5 - δ) / (2 / 5 + δ) < ((6 / 5 + δ) / (4 / 5 - δ)) ^ 3 := by
  unfold gRoot
  rw [F_eq_log_div (by linarith) (by linarith), F_eq_log_div (by linarith) (by linarith)]
  have ea : (1 + (3 / 5 - δ)) / (1 - (3 / 5 - δ)) = (8 / 5 - δ) / (2 / 5 + δ) := by ring_nf
  have eb : (1 + (1 / 5 + δ)) / (1 - (1 / 5 + δ)) = (6 / 5 + δ) / (4 / 5 - δ) := by ring_nf
  rw [ea, eb, sub_neg]
  have hlog : 3 * Real.log ((6 / 5 + δ) / (4 / 5 - δ)) = Real.log (((6 / 5 + δ) / (4 / 5 - δ)) ^ 3) := by
    rw [Real.log_pow]; norm_num
  rw [hlog]
  have hb : 0 < (6 / 5 + δ) / (4 / 5 - δ) := div_pos (by linarith) (by linarith)
  exact Real.log_lt_log_iff (div_pos (by linarith) (by linarith)) (pow_pos hb 3)

lemma gRoot_lo : 0 < gRoot (1817 / 100000) := by
  rw [gRoot_pos_iff (by norm_num) (by norm_num)]; norm_num

lemma gRoot_hi : gRoot (18175 / 1000000) < 0 := by
  rw [gRoot_neg_iff (by norm_num) (by norm_num)]; norm_num

lemma exists_gRoot_zero : ∃ δ ∈ Set.Icc (1817 / 100000 : ℝ) (18175 / 1000000), gRoot δ = 0 := by
  have hsub : Set.Icc (1817 / 100000 : ℝ) (18175 / 1000000) ⊆ Set.Icc 0 (2 / 5) := by
    intro x hx; simp only [Set.mem_Icc] at hx ⊢; constructor <;> linarith
  have := intermediate_value_Icc' (by norm_num) (gRoot_continuousOn.mono hsub)
  exact this ⟨gRoot_hi.le, gRoot_lo.le⟩

/-- The margin `δ̄ ≈ 0.018175`: the root of `3 artanh(0.2 + δ) = artanh(0.6 - δ)`. -/
noncomputable def deltaBar : ℝ := Classical.choose exists_gRoot_zero

lemma deltaBar_mem : deltaBar ∈ Set.Icc (1817 / 100000 : ℝ) (18175 / 1000000) :=
  (Classical.choose_spec exists_gRoot_zero).1

lemma gRoot_deltaBar : gRoot deltaBar = 0 := (Classical.choose_spec exists_gRoot_zero).2

/-- `0.01817 < δ̄ < 0.018175`. -/
theorem deltaBar_bounds : 1817 / 100000 < deltaBar ∧ deltaBar < 18175 / 1000000 := by
  obtain ⟨h1, h2⟩ := deltaBar_mem
  refine ⟨lt_of_le_of_ne h1 fun h ↦ ?_, lt_of_le_of_ne h2 fun h ↦ ?_⟩
  · have := gRoot_deltaBar; rw [← h] at this; linarith [gRoot_lo]
  · have := gRoot_deltaBar; rw [h] at this; linarith [gRoot_hi]

lemma deltaBar_mem_Icc : deltaBar ∈ Set.Icc (0 : ℝ) (2 / 5) := by
  obtain ⟨h1, h2⟩ := deltaBar_mem; constructor <;> linarith

/-- `δ̄` is the unique root in `[0, 2/5]`. -/
theorem deltaBar_unique {δ : ℝ} (hδ : δ ∈ Set.Icc (0 : ℝ) (2 / 5)) (h : gRoot δ = 0) :
    δ = deltaBar :=
  gRoot_strictAntiOn.injOn hδ deltaBar_mem_Icc (h.trans gRoot_deltaBar.symm)

lemma gRoot_pos_of_lt {δ : ℝ} (h0 : 0 ≤ δ) (h : δ < deltaBar) : 0 < gRoot δ := by
  have hδ : δ ∈ Set.Icc (0 : ℝ) (2 / 5) := ⟨h0, by linarith [deltaBar_mem.2]⟩
  rw [← gRoot_deltaBar]; exact gRoot_strictAntiOn hδ deltaBar_mem_Icc h

/-! ## The construction -/

/-- **Abstract form of Theorem `th:worst-case`.** -/
theorem reversal_of_two_point (C : Code M n) {m₀ m k₁ k₂ k₃ : Fin M} (hm : m₀ ≠ m)
    (hk₁ : k₁ ∈ bgSet m₀ m) (hk₂ : k₂ ∈ bgSet m₀ m) (hk₃ : k₃ ∈ bgSet m₀ m)
    (h12 : k₁ ≠ k₂) (h13 : k₁ ≠ k₃) (h23 : k₂ ≠ k₃)
    (hS : ∀ j ∈ Tset C m₀ m,
      tau C m₀ k₁ j + tau C m₀ k₂ j + tau C m₀ k₃ j = 3 ∨
        tau C m₀ k₁ j + tau C m₀ k₂ j + tau C m₀ k₃ j = -1)
    (hcount : 4 * #{j ∈ Tset C m₀ m | tau C m₀ k₁ j + tau C m₀ k₂ j + tau C m₀ k₃ j = 3} =
      #(Tset C m₀ m))
    (hT : (Tset C m₀ m).Nonempty) {ε : ℝ} (hε0 : 0 < ε) (hε : ε < deltaBar) :
    ∃ π ∈ simplexInt M, π m - π m₀ = ε ∧ (∀ k, k ≠ m → π k < π m) ∧
      prodScore C π m < prodScore C π m₀ := by
  classical
  set K : Finset (Fin M) := {k₁, k₂, k₃} with hK
  set O : Finset (Fin M) := bgSet m₀ m \ K with hO
  have hKsub : K ⊆ bgSet m₀ m := by
    intro k hk; simp only [hK, mem_insert, mem_singleton] at hk
    rcases hk with rfl | rfl | rfl <;> assumption
  have hKcard : #K = 3 := by
    rw [hK, card_insert_of_notMem (by simp [h12, h13]), card_pair h23]
  set A : Fin n → ℝ := fun j ↦ tau C m₀ k₁ j + tau C m₀ k₂ j + tau C m₀ k₃ j with hA
  set B : Fin n → ℝ := fun j ↦ ∑ k ∈ O, tau C m₀ k j with hB
  -- background masses: 1/5 on the triple, η elsewhere
  let bη : ℝ → Fin M → ℝ := fun η k ↦ if k ∈ K then 1 / 5 else η
  have hsumK : ∀ j, ∑ k ∈ K, tau C m₀ k j = A j := fun j ↦ by
    rw [hK, sum_insert (by simp [h12, h13]), sum_pair h23]; simp only [hA]; ring
  have hbias : ∀ η j, bias C m₀ m (bη η) j = (1 / 5) * A j + η * B j := by
    intro η j
    unfold bias
    rw [← Finset.sum_sdiff hKsub]
    have e1 : ∑ k ∈ bgSet m₀ m \ K, bη η k * tau C m₀ k j = η * B j := by
      rw [hB, Finset.mul_sum]
      exact Finset.sum_congr rfl fun k hk ↦ by
        simp only [bη, if_neg (Finset.mem_sdiff.1 hk).2]
    have e2 : ∑ k ∈ K, bη η k * tau C m₀ k j = (1 / 5) * A j := by
      rw [← hsumK, Finset.mul_sum]
      exact Finset.sum_congr rfl fun k hk ↦ by simp only [bη, if_pos hk]
    rw [e1, e2]; ring
  have hbgsum : ∀ η, ∑ k ∈ bgSet m₀ m, bη η k = 3 / 5 + #O * η := by
    intro η
    rw [← Finset.sum_sdiff hKsub]
    have e1 : ∑ k ∈ bgSet m₀ m \ K, bη η k = #O * η := by
      rw [Finset.sum_congr rfl (g := fun _ ↦ η) fun k hk ↦ by
        simp only [bη, if_neg (Finset.mem_sdiff.1 hk).2]]
      simp [hO]
    have e2 : ∑ k ∈ K, bη η k = 3 / 5 := by
      rw [Finset.sum_congr rfl (g := fun _ ↦ (1 / 5 : ℝ)) fun k hk ↦ by simp only [bη, if_pos hk]]
      simp [hKcard]; norm_num
    rw [e1, e2]; ring
  -- the reversal function at η
  set Φ : ℝ → ℝ := fun η ↦ ∑ j ∈ Tset C m₀ m, F (-ε + ((1 / 5) * A j + η * B j)) with hΦ
  have hεb := deltaBar_bounds
  have hA_mem : ∀ j ∈ Tset C m₀ m, -ε + (1 / 5) * A j ∈ Set.Ioo (-1) 1 := by
    intro j hj
    rcases hS j hj with h | h <;> simp only [hA] at h ⊢ <;> rw [h] <;>
      constructor <;> linarith
  have hcont : ContinuousAt Φ 0 := by
    refine tendsto_finsetSum _ fun j hj ↦ ?_
    have h := hA_mem j hj
    simp only [Set.mem_Ioo] at h
    unfold F
    exact ContinuousAt.sub (ContinuousAt.log (by fun_prop) (by simp; linarith))
      (ContinuousAt.log (by fun_prop) (by simp; linarith))
  -- Φ(0) = N₃ · gRoot ε > 0
  set N₃ := #{j ∈ Tset C m₀ m | A j = 3} with hN₃
  have hΦ0 : Φ 0 = N₃ * gRoot ε := by
    simp only [hΦ, zero_mul, add_zero]
    rw [← Finset.sum_filter_add_sum_filter_not (Tset C m₀ m) (fun j ↦ A j = 3)]
    have e3 : ∑ j ∈ (Tset C m₀ m).filter (fun j ↦ A j = 3), F (-ε + 1 / 5 * A j) =
        N₃ * F (3 / 5 - ε) := by
      rw [Finset.sum_congr rfl (g := fun _ ↦ F (3 / 5 - ε)) fun j hj ↦ by
        rw [(Finset.mem_filter.1 hj).2]; ring_nf]
      simp [hN₃]
    have e1 : ∑ j ∈ (Tset C m₀ m).filter (fun j ↦ ¬A j = 3), F (-ε + 1 / 5 * A j) =
        (#(Tset C m₀ m) - N₃ : ℝ) * F (-1 / 5 - ε) := by
      rw [Finset.sum_congr rfl (g := fun _ ↦ F (-1 / 5 - ε)) fun j hj ↦ by
        have hj' := Finset.mem_filter.1 hj
        rcases hS j hj'.1 with h | h
        · exact absurd h hj'.2
        · simp only [hA] at h ⊢; rw [h]; ring_nf]
      rw [Finset.sum_const, nsmul_eq_mul]
      congr 1
      have := Finset.card_filter_add_card_filter_not (s := Tset C m₀ m) (p := fun j ↦ A j = 3)
      rw [← hN₃] at this
      have : ((Tset C m₀ m).filter (fun j ↦ ¬A j = 3)).card = #(Tset C m₀ m) - N₃ := by omega
      rw [this, Nat.cast_sub (by omega)]
    rw [e3, e1]
    have hc : (#(Tset C m₀ m) : ℝ) = 4 * N₃ := by exact_mod_cast hcount.symm
    rw [hc, show (-1 / 5 - ε : ℝ) = -(1 / 5 + ε) by ring, F_neg]
    unfold gRoot; ring
  have hN₃pos : (0 : ℝ) < N₃ := by
    have : 0 < #(Tset C m₀ m) := Finset.card_pos.2 hT
    have : 0 < N₃ := by omega
    exact_mod_cast this
  have hΦpos : 0 < Φ 0 := by rw [hΦ0]; exact mul_pos hN₃pos (gRoot_pos_of_lt hε0.le hε)
  -- choose η > 0 small
  obtain ⟨δ₁, hδ₁, hball⟩ := Metric.eventually_nhds_iff.1 (hcont.eventually (lt_mem_nhds hΦpos))
  set η : ℝ := min (δ₁ / 2) (ε / (2 * (#O + 1))) with hη
  have hOpos : (0 : ℝ) < #O + 1 := by positivity
  have hηpos : 0 < η := lt_min (by linarith) (by positivity)
  have hηδ : η < δ₁ := by have := min_le_left (δ₁ / 2) (ε / (2 * (#O + 1))); linarith
  have hηε : #O * η < ε / 2 := by
    have h1 := min_le_right (δ₁ / 2) (ε / (2 * (#O + 1)))
    have h2 : (#O : ℝ) * η ≤ #O * (ε / (2 * (#O + 1))) :=
      mul_le_mul_of_nonneg_left h1 (Nat.cast_nonneg _)
    have h3 : (#O : ℝ) * (ε / (2 * (#O + 1))) < ε / 2 := by
      rw [mul_div_assoc', div_lt_div_iff₀ (by positivity) (by norm_num)]; nlinarith
    linarith
  have hηlt : η ≤ ε / 2 := by
    have h1 := min_le_right (δ₁ / 2) (ε / (2 * (#O + 1)))
    have h3 : ε / (2 * (#O + 1)) ≤ ε / 2 := by
      apply div_le_div_of_nonneg_left hε0.le (by norm_num); nlinarith [Nat.cast_nonneg (α := ℝ) #O]
    linarith
  have hΦη : 0 < Φ η := hball (by rw [Real.dist_eq, sub_zero, abs_of_pos hηpos]; exact hηδ)
  -- the posterior
  have hbpos : ∀ k ∈ bgSet m₀ m, 0 < bη η k := fun k _ ↦ by
    simp only [bη]; split_ifs <;> [norm_num; exact hηpos]
  have hs : ∑ i ∈ bgSet m₀ m, bη η i = 3 / 5 + #O * η := hbgsum η
  have hβ : |(-ε)| < 1 - ∑ i ∈ bgSet m₀ m, bη η i := by
    rw [abs_neg, abs_of_pos hε0, hs]; linarith
  set π := famPi m₀ m (bη η) (-ε) with hπ
  have hmem := famPi_mem hm hbpos hβ
  have hdiff := famPi_sub hm (bη η) (-ε)
  refine ⟨π, hmem, by linarith, ?_, ?_⟩
  · -- m is the MAP class
    have hπm : π m = (2 / 5 - #O * η + ε) / 2 := by
      simp only [hπ, famPi, if_neg hm.symm, ↓reduceIte, hs]; ring
    intro k hk
    by_cases hk0 : k = m₀
    · subst hk0; linarith
    have hkb : k ∈ bgSet m₀ m := mem_bgSet.2 ⟨hk0, hk⟩
    rw [hπ, famPi_bg hkb, ← hπ, hπm]
    simp only [bη]; split_ifs <;> linarith
  · -- the product decoder prefers m₀
    have hL := prodScore_sub_famPi C hm hbpos hβ
    have : ∑ j ∈ Tset C m₀ m, F (-ε + bias C m₀ m (bη η) j) = Φ η := by
      simp only [hΦ]; exact Finset.sum_congr rfl fun j _ ↦ by rw [hbias]
    rw [this] at hL
    linarith

end EcocProofs.SumProd


==> anc/SumProdLean/README.md <==
# Lean 4 formalization (arXiv ancillary files)

Machine-checked proofs, in Lean 4 with Mathlib, of the results of the paper
*MAP-Consistency of Sum and Product Decoding in ECOC Multi-Class Classification: Necessary and
Sufficient Conditions via Sample Means and M-Estimators*.

All results compile with no `sorry` and depend only on Lean's standard axioms
(`propext`, `Classical.choice`, `Quot.sound`).

## Build

Requirements: [elan](https://github.com/leanprover/elan) (the toolchain `leanprover/lean4:v4.37.0-rc1`
is selected by `lean-toolchain`) and about 7 GB of disk for Mathlib.

```
lake exe cache get      # download prebuilt Mathlib
lake build              # builds EcocProofs.SumProd.*
```

To check the axioms of a result, for example Main Theorem II:

```
echo 'import EcocProofs
#print axioms EcocProofs.SumProd.product_consistent_tfae' > Check.lean
lake env lean Check.lean
```

## Files

`EcocProofs/SumProd/`: `Basic` (codes, decoders, consistency), `SumDecoder` (Main Theorem I),
`OddMoments` and `ProductDecoder`/`ProductNecessity` (Main Theorem II), `PairInversion`,
`Matching` (pair structure as a partition into pairs), `Corollaries`, `Families`, `Hadamard`,
`WorstCase`, `Sylvester`.

## Paper result → Lean theorem

| Paper | Lean | File |
|---|---|---|
| Decoders, simplex, equidistance (§2) | `sumScore`, `prodScore`, `simplex`, `simplexInt`, `Equidistant` | Basic |
| Lemma 1 | `vote_decomp` | ProductDecoder |
| Eq. (5) (product side) | `prodScore_sub` | ProductDecoder |
| Lemma 2 | `sumScore_sub`, `sum_tau_eq_hdist_sub` | SumDecoder, Corollaries |
| Proposition 1 (sum decoder; restates James & Hastie 1998; strong ⇔ weak ⇔ equidistant) | `sum_consistent_iff_equidistant` | SumDecoder |
| Corollary 1 (Gram form) | `equidistant_iff_gram` | Families |
| Corollary 2 (row deletion, row weights) | `equidistant_comp`, `pairStructure_comp`, `subcode_weights` | Families |
| Proposition 2 | `psi_strictMonoOn`, `pair_inversion_zero`, `pair_inversion_pos` | PairInversion |
| Definition 3 | `Paired`, `PairStructure`; partition form: `pairStructure_iff_involutive` | ProductDecoder, Matching |
| Lemma 3 (first and second statements) | `paired_iff`, `pairStructure_iff_pattern_symm` | ProductDecoder, Matching |
| Definition 4 (union of `n`vR codes) | `OrbitClosed` | NvRCharacterization |
| Theorem 1 (**main theorem**; strong ⇔ weak ⇔ pair structure ⇔ union of `n`vR codes) | `product_consistent_tfae`, `product_consistent_tfae_nvR`, `pairStructure_all_iff_orbitClosed` | ProductNecessity, NvRCharacterization |
| Appendix B (analytic core) | `odd_power_sums_eq_zero`, `card_fiber_eq_neg` | OddMoments |
| Corollary 3 | `product_implies_sum` | Corollaries |
| Corollary 4 (`n`vR, half-vs-half, Exhaustive, Hadamard `M = 4`) | `nvR_pairStructure`, `hvh_pairStructure`, `exhaustive_pairStructure`, `had4_pairStructure` (with `had4_hadamard`), criterion `pairStructure_of_closed` | Families |
| Proposition 3 | `hadamard_no_pair` | Hadamard |
| Corollary 5 | `hadamard_product_inconsistent` (any code with orthogonal columns); Sylvester instance end to end: `sylvester_sum_vs_product` | Hadamard, Sylvester |
| Sylvester code is a Hadamard code (orthogonal columns, equidistant with `d = M/2`, distinct code words) | `sylvester_colOrthogonal`, `sylvester_equidistant`, `hdist_sylvester`, `sylvester_distinct` | Sylvester |
| Proposition 4 | `sylvester_invisible` | Sylvester |
| Eq. (10), `δ̄ ≈ 0.018175` | `deltaBar`, `deltaBar_unique`, `deltaBar_bounds` (0.01817 < δ̄ < 0.018175) | WorstCase |
| **Theorem 2** | `reversal_of_two_point` (abstract), `sylvester_worst_case` (Sylvester, every class `m ≠ 0`) | WorstCase, Sylvester |

Scope: every theorem, lemma, proposition and corollary of Sections 3–6 of the paper and the appendix proofs is formalized. Not
formalized: Remark 2, Remark 3, the distance values in Table 1, and the experimental and
numerical claims (for example the argmax threshold `0.911 δ̄`). Non-Sylvester Hadamard codes are
handled through their defining property (distinct columns differ in `M/2` rows, `ColOrthogonal`);
their equidistance is the classical result cited in the paper (Plotkin), not re-proved here.
Proposition 2 (2) is formalized without the extended interval `B` of its
proof: `pair_inversion_pos` shows that the reversal set is an open interval `(c, 0)` with
`-r ≤ c < 0` and that `c` equals the root `β*` whenever the root lies in `(-r, 0)`, which is the
paper's `max(β*, -r)`; the existence of the root on `B` itself is not formalized.


==> anc/SumProdLean/lake-manifest.json <==
{"version": "1.3.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "31ce06eaadf4a200c0e1407c5f10953cf606b8f8",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.37.0-rc1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "0d8633efc105d6b15b59a8103614ae0291ee8827",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "146200e1ecbf7397e361475b5c0905adc5fe0670",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "cf947504529b8e2ee114e852133d13e4ac923e9b",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "197b8bdfd8bbfea6dff6ac04170a710b231c3aaa",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "637fdbb8689a3387a82568b07355231f892144d7",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ad0c9f87cfe7b41b93446472004724a1646a22f4",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "87486d547af639cb39c01f0d2f8025aa47d7dde1",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "c830de39b67d5d447d854a4e390fff9bb0a9c897",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.37.0-rc1",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "EcocProofs",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/SumProdLean/lakefile.toml <==
name = "EcocProofs"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["EcocProofs"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.37.0-rc1"

[[lean_lib]]
name = "EcocProofs"


==> anc/SumProdLean/lean-toolchain <==
leanprover/lean4:v4.37.0-rc1

